Reduced temporal convergence rates in high-order splitting schemes

Recently-derived high-order splitting schemes with complex coefficients are shown to exhibit reduced convergence rates for certain parabolic evolution equations. When applied to semilinear reaction-diffusion equations with periodic boundary conditions, these splitting schemes are most efficient when the diffusion terms are much less stiff than the reaction terms. An explanation for this is given in a simple setting.

==> anc/GrayScott/GSconvergenceRuns.m <==
% GSconvergenceRuns.m
% 
% GSconvergenceRuns solves the Gray-Scott equations in one dimension, and
% computes the error and CPU time associated with a variety of splitting
% methods.
% 
% All physical parameters may be modified at GSrunSetup.m.  The numerical
% methods are implemented in GSsplit.m.
% 
% In this program, a number of splitting methods can be used to solve the
% same Gray-Scott problem.  A particular method is given by its order (2nd,
% 4th, 6th, or 8th order), by its type of splitting (Lie Trotter or
% Strang), and by its direction (linear system solved first [forward], 
% or nonlinear system solved first [backward]).  

% specify the splitting methods to try
ord = [2 4 6 6 8]; % array holding the splitting method orders to run
typ = [1 0 0 1 1]; % array specifying Lie Trotter (0) or Strang (1) 
                   %    splitting; 4th order splittings must be Lie Trotter
                   %    while 2nd and 8th order splittings must be Strang.
fwd = [1 1 1 1 1]; % specifies whether to solve the linear system first (1)
                   % or second (0).

% vector holding the number of time steps for the runs of each method
N = [1 2 4 6 8 10 32 100 316 1000];

mm = length(ord); % methods to run
nn = length(N); % timesteps to try per method

% initialize storage variables
err = zeros(nn,mm);
time = zeros(nn,mm);

% attempt to load exact solution, must be first computed at GSexact.m
load('GSexact','UE','VE');

for m = 1:mm % for each method
    
    for n = 1:nn % for each timestep
        
        fprintf('%0.2f%% \n',((nn*(m-1) + n)/(mm*nn))*100); % display progress
        
        % implement the method in GSsplit.m, record error and CPU time
        [err(n,m),time(n,m)] = GSsplit(N(n),ord(m),typ(m),fwd(m));
        
    end
end
Timestep=10.0./N;
ref2=(err(5,1)/(Timestep(5))^2)*(Timestep.^2);
ref4=(err(5,2)/(Timestep(5))^4)*(Timestep.^4);
ref6=(err(5,3)/(Timestep(5))^6)*(Timestep.^6);
ref6c=(err(5,4)/(Timestep(5))^6)*(Timestep.^6);
ref8=(err(5,5)/(Timestep(5))^8)*(Timestep.^8);

% display error results
figure(1);
loglog( Timestep,err(:,1),'cs',...
        Timestep,err(:,2),'m*',...
        Timestep,err(:,3),'b+',...
        Timestep,err(:,4),'r*',...
        Timestep,err(:,5),'ko',...
        Timestep, ref2,'c:',...
        Timestep, ref4,'m:',...
        Timestep, ref6,'b:',...
        Timestep, ref6c,'r:',...
        Timestep, ref8,'k:');
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','SouthEast'); grid off;
axis([1e-4 1e2 1e-15 1e0]);
xlabel('Timestep'); ylabel('L^2 error at final time'); ylim([0.1^15,1]);

% display CPU time results
figure(2);
loglog(time(:,1),err(:,1),'cs-',...
    time(:,2),err(:,2),'m*-',...
    time(:,3),err(:,3),'b+-',...
    time(:,4),err(:,4),'r*-.',...
    time(:,5),err(:,5),'ko-'); 
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','NorthEast'); grid off;
axis([1e-5 1e5 1e-15 1e0]);
xlabel('Time for computation'); ylabel('L^2 error at final time');

==> anc/GrayScott/GSconvergenceRunsHD.m <==
% GSconvergenceRunsHD.m
% 
% GSconvergenceRunsHD solves the Gray-Scott equations in one dimension, and
% computes the error and CPU time associated with a variety of splitting
% methods.  "HD" refers to the high diffusivity case in Figure 2a, 2c.
% 
% All physical parameters may be modified at GSrunSetup.m.  The numerical
% methods are implemented in GSsplit.m.
% 
% In this program, a number of splitting methods can be used to solve the
% same Gray-Scott problem.  A particular method is given by its order (2nd,
% 4th, 6th, or 8th order), by its type of splitting (Lie Trotter or
% Strang), and by its direction (linear system solved first [forward], 
% or nonlinear system solved first [backward]).  

% formatting for figures
clear all; format compact, format short,
set(0,'defaultaxesfontsize',20,'defaultaxeslinewidth',3.5,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)


% specify the splitting methods to try
ord = [2 4 6 6 8]; % array holding the splitting method orders to run
typ = [1 0 0 1 1]; % array specifying Lie Trotter (0) or Strang (1) 
                   %    splitting; 4th order splittings must be Lie Trotter
                   %    while 2nd and 8th order splittings must be Strang.
fwd = [1 1 1 1 1]; % specifies whether to solve the linear system first (1)
                   % or second (0).

% vector holding the number of time steps for the runs of each method
N = [1 2 4 6 8 10 32 100 316 1000];

mm = length(ord); % methods to run
nn = length(N); % timesteps to try per method

% initialize storage variables
err = zeros(nn,mm);
time = zeros(nn,mm);

for m = 1:mm % for each method
    
    for n = 1:nn % for each timestep
        
        fprintf('%0.2f%% \n',((nn*(m-1) + n)/(mm*nn))*100); % display progress
        
        % implement the method in GSsplit.m, record error and CPU time
        [err(n,m),time(n,m)] = GSsplit(N(n),ord(m),typ(m),fwd(m),'hd');
        
    end
end
Timestep=10.0./N;
ref2=(err(8,1)/(Timestep(8))^2)*(Timestep.^2);
ref4=(err(8,2)/(Timestep(8))^4)*(Timestep.^4);
ref6=(err(8,3)/(Timestep(8))^6)*(Timestep.^6);
ref6c=(err(8,4)/(Timestep(8))^6)*(Timestep.^6);
ref8=(err(8,5)/(Timestep(8))^8)*(Timestep.^8);

% display error results
figure(1);
loglog( Timestep,err(:,1),'cs',...
        Timestep,err(:,2),'m*',...
        Timestep,err(:,3),'b+',...
        Timestep,err(:,4),'r*',...
        Timestep,err(:,5),'ko',...
        Timestep, ref2,'c:',...
        Timestep, ref4,'m:',...
        Timestep, ref6,'b:',...
        Timestep, ref6c,'r:',...
        Timestep, ref8,'k:','Markersize',13);
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','SouthEast'); grid off;
axis([1e-2 1e1 1e-10 1e3]);
xlabel('Timestep'); ylabel('L^2 error at final time'); 
saveas(1,'figGSErrorHD.png'); 

% display CPU time results
figure(2);
loglog(time(:,1),err(:,1),'cs-',...
    time(:,2),err(:,2),'m*-',...
    time(:,3),err(:,3),'b+-',...
    time(:,4),err(:,4),'r*-.',...
    time(:,5),err(:,5),'ko-','Markersize',13); 
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','NorthEast'); grid off;
axis tight; %axis([1e-5 1e5 1e-15 1e0]);
xlabel('Time for computation (s)'); ylabel('L^2 error at final time');
saveas(2,'figGSTimeHD.png');
save('highdiffusion.mat');

==> anc/GrayScott/GSconvergenceRunsLD.m <==
% GSconvergenceRunsLD.m
% 
% GSconvergenceRunsLD solves the Gray-Scott equations in one dimension, and
% computes the error and CPU time associated with a variety of splitting
% methods.  "LD" refers to the low diffusivity case in Figure 2b, 2d.
% 
% All physical parameters may be modified at GSrunSetup.m.  The numerical
% methods are implemented in GSsplit.m.
% 
% In this program, a number of splitting methods can be used to solve the
% same Gray-Scott problem.  A particular method is given by its order (2nd,
% 4th, 6th, or 8th order), by its type of splitting (Lie Trotter or
% Strang), and by its direction (linear system solved first [forward], 
% or nonlinear system solved first [backward]). 

% formatting for figures
clear all; format compact, format short,
set(0,'defaultaxesfontsize',20,'defaultaxeslinewidth',3.5,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)


% specify the splitting methods to try
ord = [2 4 6 6 8]; % array holding the splitting method orders to run
typ = [1 0 0 1 1]; % array specifying Lie Trotter (0) or Strang (1) 
                   %    splitting; 4th order splittings must be Lie Trotter
                   %    while 2nd and 8th order splittings must be Strang.
fwd = [1 1 1 1 1]; % specifies whether to solve the linear system first (1)
                   % or second (0).

% vector holding the number of time steps for the runs of each method
N = [1 2 4 6 8 10 32 100 316 1000];

mm = length(ord); % methods to run
nn = length(N); % timesteps to try per method

% initialize storage variables
err = zeros(nn,mm);
time = zeros(nn,mm);

for m = 1:mm % for each method
    
    for n = 1:nn % for each timestep
        
        fprintf('%0.2f%% \n',((nn*(m-1) + n)/(mm*nn))*100); % display progress
        
        % implement the method in GSsplit.m, record error and CPU time
        [err(n,m),time(n,m)] = GSsplit(N(n),ord(m),typ(m),fwd(m),'ld');
        
    end
end
    
Timestep=10.0./N;
ref2=(err(3,1)/(Timestep(3))^2)*(Timestep.^2);
ref4=(err(3,2)/(Timestep(3))^4)*(Timestep.^4);
ref6=(err(3,3)/(Timestep(3))^6)*(Timestep.^6);
ref6c=(err(3,4)/(Timestep(3))^6)*(Timestep.^6);
ref8=(err(3,5)/(Timestep(3))^8)*(Timestep.^8);

% display error results
figure(1);
loglog( Timestep,err(:,1),'cs',...
        Timestep,err(:,2),'m*',...
        Timestep,err(:,3),'b+',...
        Timestep,err(:,4),'rd',...
        Timestep,err(:,5),'ko',...
        Timestep, ref2,'c:',...
        Timestep, ref4,'m:',...
        Timestep, ref6,'b:',...
        Timestep, ref6c,'r:',...
        Timestep, ref8,'k:','Markersize',13);
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','SouthEast'); grid off;
axis([1e-2 1e2 1e-10 1e3]);
xlabel('Timestep'); ylabel('L^2 error at final time'); 
saveas(1,'figGSErrorLD.png'); 

% display CPU time results
figure(2);
loglog(time(:,1),err(:,1),'cs-',...
    time(:,2),err(:,2),'m*--',...
    time(:,3),err(:,3),'b+:',...
    time(:,4),err(:,4),'rd-.',...
    time(:,5),err(:,5),'ko-','Markersize',13); 
legend('Strang 2',...
    'Lie-Trotter 4',...
    'Lie-Trotter 6',...
    'Strang 6',...
    'Strang 8',...
    'Location','NorthEast'); grid off;
axis([min(min(time)) max(max(time)) 1e-10 1e2]);
xlabel('Time for computation (s)'); ylabel('L^2 error at final time');
saveas(2,'figGSTimeLD.png');
save('lowdiffusion.mat');

==> anc/GrayScott/GSexact.m <==
% GSexact.m
% GSexact computes a reference solution to the Gray-Scott problem specified
% in GSrunSetup.m.  This program creates a save file GSexact.mat which is
% required for running GSconvergenceRuns.m

% numerical parameters
Nt = 1e4; % number of time steps
ord = 8; % order of splitting method
typ = 1; % Lie-Trotter splitting (0) or Strang splitting (1)

% physical setup
[U,V,dt,aArg,bArg,Aconst] = GSrunSetup(Nt);

% compute initial guess for first productlogg() call
pL = productlog(exp((U + V).^2.*(log((U + V)./V - 1) + (U + V)./V) - 1));

% assemble splitting coefficients
[a,b] = splitcoefs(ord,typ);
gam2 = a*dt;
gam1 = gam2*0.5;
ss = b;

tic
for n = 1:Nt
    disp(n/Nt);
    for s = 1:ss
        [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,gam1(s));
        [U,V,pL] = GSnonlinearStep(U,V,pL,gam2(s));
        [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,gam1(s));
    end
end
toc

% save solution
UE = real(U); VE = real(V);
save('GSexact','UE','VE');

==> anc/GrayScott/GSlinearStep.m <==
function [UL,VL] = GSlinearStep(U0,V0,aArg,bArg,Aconst,gam)
% [UL,VL] = GSlinearStep(U0,V0,aArg,bArg,Aconst,gam) solves the linear
% Gray-Scott system given initial conditions {U0,V0}, and complex time step
% gam.  Constants aArg, bArg, and Aconst are determined by the physical
% setup (see GSrunSetup.m).

UL = ifft((fft(U0)-Aconst).*exp(-aArg*gam) + Aconst);
VL = ifft(fft(V0).*exp(-bArg*gam));
        
end

==> anc/GrayScott/GSnonlinearStep.m <==
function [UN,VN,pL] = GSnonlinearStep(U0,V0,pL,gam)
% [UL,VL,pL] = GSlinearStep(U0,V0,aArg,bArg,Aconst,gam) solves the
% nonlinear Gray-Scott system given initial conditions {U0,V0}, and complex
% time step gam.  Constants aArg, bArg, and Aconst are determined by the
% physical setup (see GSrunSetup.m).  pL is an initial guess for
% productlogg.m, and is output to be used as a future initial guess.

C = U0 + V0;
pL = productlogg(exp(log(C./V0 - 1) + C./V0 - C.^2*gam - 1),pL);

VN = C./(1 + pL);
UN = C - VN;
        
end

==> anc/GrayScott/GSrunSetup.m <==
function [U,V,dt,aArg,bArg,Aconst] = GSrunSetup(Nt,varargin)

% physical parameters
L = 2*pi; % length of spatial domain
T = 10; % final time
Du = 0.001; % diffusivity of u
Dv = 0.001; % diffusivity of v
A = 0.09; % rate of replenishment of u
B = 0.086; % rate of diminishment of v
Us = 1/2*(1-sqrt(1-4*B^2/A)); % steady state value of u
Vs = A/(2*B)*(1+sqrt(1-4*B^2/A)); % steady state value of v

% overide diffusivity for high/low diffusivity preset cases
if isempty(varargin) == 0
    if strcmp(varargin{1},'hd')
        Du = 1;
        Dv = 0.01;
    elseif strcmp(varargin{1},'ld');
        Du = 0.001;
        Dv = 0.001;
    end
end

% discretization
Nx = 512; % number of equispaced spatial grid points
dx = L/Nx;
dt = T/Nt;
U = zeros(Nx,1);
V = zeros(Nx,1);
xx = dx:dx:L;

% periodic initial conditions
U(:,1) = Us + Us*0.9*exp(cos(3*xx));
V(:,1) = Vs - Vs*0.9*sin(2*cos(xx));

% precomputations
k2 = [0:Nx/2 -Nx/2+1:-1]'.^2;
aArg = A + Du*k2;
bArg = B + Dv*k2;
Aconst = fft(zeros(Nx,1) + A)./aArg;

end

==> anc/GrayScott/GSsplit.m <==
function [err,time] = GSsplit(Nt,ord,typ,fwd,varargin)
% [err,time] = GSsplit(Nt,ord,typ,fwd) is called by GSconvergenceRuns.m.
% It computes the error and CPU time of the Gray-Scott solution given by Nt
% time steps with a splitting method of order ord.  typ identifies
% Lie-Trotter splitting (0) or Strang splitting (1).  fwd identifies linear
% system first splitting (1) or nonlinear system first splitting (0).

% load problem setup depending on diffusivity setting
if isempty(varargin) == 0
    if strcmp(varargin{1},'hd')
        [U,V,dt,aArg,bArg,Aconst] = GSrunSetup(Nt,'hd');
    elseif strcmp(varargin{1},'ld')
        [U,V,dt,aArg,bArg,Aconst] = GSrunSetup(Nt,'ld');
    end
else
    [U,V,dt,aArg,bArg,Aconst] = GSrunSetup(Nt);
end

% precomputations
pL = productlog(exp((U + V).^2.*(log((U + V)./V - 1) + (U + V)./V) - 1));
if fwd == 1, k = 1; else k = 2; end

% splitting coefficients
[a,b] = splitcoefs(ord,typ);
if length(b) == 1 % if Strang splitting
    gam2 = a*dt;
    gam1 = gam2*0.5;
    ss = b;
    k = k + 2;
else % if Lie-Trotter splitting
    ss = length(a);
    a = a*dt; b = b*dt;
end

tic
if k == 1 % linear first Lie-Trotter splitting
    for n = 1:Nt
        for s = 1:ss
            [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,b(s));
            [U,V,pL] = GSnonlinearStep(U,V,pL,a(s));
        end
        [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,b(s+1));
    end
elseif k == 2 % nonlinear first Lie-Trotter splitting
    for n = 1:Nt
        for s = 1:ss
            [U,V,pL] = GSnonlinearStep(U,V,pL,b(s));
            [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,a(s));
        end
        [U,V,pL] = GSnonlinearStep(U,V,pL,b(s+1));
    end
elseif k == 3 % linear first Strang splitting
    for n = 1:Nt
        for s = 1:ss
            [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,gam1(s));
            [U,V,pL] = GSnonlinearStep(U,V,pL,gam2(s));
            [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,gam1(s));
        end
    end
elseif k == 4 % nonlinear first Strang splitting
    for n = 1:Nt
        for s = 1:ss
            [U,V,pL] = GSnonlinearStep(U,V,pL,gam1(s));
            [U,V] = GSlinearStep(U,V,aArg,bArg,Aconst,gam2(s));
            [U,V,pL] = GSnonlinearStep(U,V,pL,gam1(s));
        end
    end
end
time = toc;

% compute L2-norm of error
if isempty(varargin) == 0
    if strcmp(varargin{1},'hd')
        load('GSexactHD','UE','VE');
    elseif strcmp(varargin{1},'ld')
        load('GSexactLD','UE','VE');
    end
else
    load('GSexact','UE','VE');
end
U = real(U); V = real(V);
eU = abs((UE-U)./UE); eV = abs((VE-V)./VE);
err = (norm(eU) + norm(eV))/2;

end

==> anc/GrayScott/productlog.m <==
function w = productlog(z)
%PRODUCTLOG  Lambert W-Function
%   W = PRODUCTLOG(Z) computes the principal value of the Lambert 
%   W-Function, the solution of Z = X*exp(X).  Z may be a 
%   complex scalar or array.  For real Z, the result is real on
%   the principal branch for Z >= -1/e.
%
%   The algorithm uses series approximations as initializations
%   and Halley's method as developed in Corless, Gonnet, Hare,
%   Jeffrey, Knuth, "On the Lambert W Function", Advances in
%   Computational Mathematics, volume 5, 1996, pp. 329-359.
%
%   Implementation adapted from Pascal Getreuer and Didier Clamond (see
%   http://www.getreuer.info/home/lambertw).

% use asymptotic expansion w = log(z) - log(log(z)) as initial guess
tmp = log(z + (z == 0));
w = tmp - log(tmp + (tmp == 0));

% use series expansion when close to the branch point
k = find(abs(z + 0.3678794411714423216) <= 1.5);
tmp = sqrt(5.43656365691809047*z + 2) - 1;
w(k) = tmp(k);

for k = 1:36
   % converge on solution with Halley's iterations
   c1 = exp(w);
   c2 = w.*c1 - z;
   w1 = w + (w ~= -1);
   dw = c2./(c1.*w1 - ((w + 2).*c2./(2*w1)));
   w = w - dw;

   if all(abs(dw) < 0.7e-16*(2+abs(w)))
      break;
   end
end

end

==> anc/GrayScott/productlogg.m <==
function w = productlogg(z,w)
%PRODUCTLOGG  Lambert W-Function with initial guess
%   W = PRODUCTLOG(Z,W) computes the principal value of the Lambert 
%   W-Function, the solution of Z = X*exp(X), given an initial guess Z.
%   Z may be a complex scalar or array.  For real Z, the result is real on
%   the principal branch for Z >= -1/e.
%
%   The algorithm uses series approximations as initializations
%   and Halley's method as developed in Corless, Gonnet, Hare,
%   Jeffrey, Knuth, "On the Lambert W Function", Advances in
%   Computational Mathematics, volume 5, 1996, pp. 329-359.
%
%   Implementation adapted from Pascal Getreuer and Didier Clamond (see
%   http://www.getreuer.info/home/lambertw).

for k = 1:36
   % converge on solution with Halley's iterations, given initial guess w
   c1 = exp(w);
   c2 = w.*c1 - z;
   w1 = w + (w ~= -1);
   dw = c2./(c1.*w1 - ((w + 2).*c2./(2*w1)));
   w = w - dw;

   if all(abs(dw) < 0.7e-16*(2+abs(w)))
      break;
   end
end

end

==> anc/GrayScott/readmeGrayScott <==
Code repository to reproduce results in Figure 2.

The driver codes:
GSConvergenceRunsHD.m
GSConvergenceRunsLD.m

These reproduce the results in the high diffusion and low
diffusion portions of the figure. They have been 
tested in Matlab R2013a. The variables resulting from
these codes have been saved in 

highdiffusion.mat
lowdiffusion.mat

The properties of each run can be modified in

GSrunSetup.m


==> anc/GrayScott/splitcoefs.m <==
function [a,b] = splitcoefs(ord,typ)
% splitcoefs(ord,typ) outputs the complex splitting coefficients of
% various splitting methods.  ord refers to the order of the splitting
% method, while typ selects Lie-Trotter splitting (0) or Strang splitting
% (1). 4th order splittings must be Lie Trotter, while 2nd, 8th, and 16th
% order splittings must be Strang.
%
% [a,b] = splitcoefs(ord,0) gives the splitting coefficients a and b for
% Lie-Trotter splitting methods of order ord. 
%
% [gam,s] = splitcoefs(ord,1) gives the splitting coefficients gam for the
% Strang composition methods of order ord, where s = length(gam).
% 
% These are the optimized splitting coefficients contructed by Blanes et
% al. in "Optimized high-order splitting methods for some classes of
% parabolic equations" (arXiv:1102.1622).  A complete list of the
% coefficients may be found at
% http://www.gicas.uji.es/Research/splitting-complex.html

if ord == 2 % second order splitting coefficients
    
    if typ == 0
        
        disp('2nd order Lie Trotter splitting requested');
        disp('2nd order Strang splitting used instead');
        
    end
    
    gam = 1;
    s = 1;
        
elseif ord == 4 % fourth order splitting coefficients
    
    if typ == 1
        disp('4th order Strang splitting requested');
        disp('4th order Lie Trotter splitting used instead');        
    end
    
    a = [0.1859688195991091314;
        0.3140311804008908686;
        0.3140311804008908686;
        0.1859688195991091314];
    b = [0.06007827526354235777199358734447761571080694+0.06031484125337852304123585231872038908612175*1i;
        0.270211839133610781613704905790363119503870463-0.15290393229116195894817568499361382971906686*1i;
        0.33941977120569372122860301373031852957064519+0.1851781820755668718138796653497868812658902*1i;
        0.270211839133610781613704905790363119503870463-0.15290393229116195894817568499361382971906686*1i;
        0.06007827526354235777199358734447761571080694+0.06031484125337852304123585231872038908612175*1i];

elseif ord == 6 % sixth order splitting coefficients
    
    if typ == 0 % sixth order Lie Trotter splitting
        
        a = ones(16,1)/16;
        b = [0.0246948760870180646409108649968422478386-0.0078747955629068770581715779495269421632*1i;
            0.0638134740213026997793663041882001469632+0.0353657610341433278046294046497147418127*1i;
            0.0684250940303164419703970078217446840585-0.0622622444507486769953325406444475960461*1i;
            0.0880477010922678376269971958694086675772+0.04547387150229870438376254918797742644469*1i;
            0.02368961112984706069614191247000936432533+0.00962432606408962405769803529063730666395*1i;
            0.04272972238677338220296430057707421855388-0.03399440392395761055408394845784435826499*1i;
            0.1223346863168457729604285170019625630788-0.01043585907975251066938082710059054955178*1i;
            0.04189843282969388604353685060726223976426+0.0693624926316963842751581743071442621303*1i;
            0.0487328042118697081585140929349917356808-0.0905182964297247304885585385661285820513*1i];
        b(9:17) = flipud(b);
        
    elseif typ == 1 % sixth order Strang splitting
        
        s = 7;
        gam = [0.116900037554661284389+0.043428254616060341762*1i;
            0.12955910128208826275-0.12398961218809259330*1i;
            0.18653249281213381780+0.00310743071007267534*1i;
            0.134016736702233270122+0.154907853723919152396*1i];
        gam(4:7) = flipud(gam);
        
    end
    
elseif ord == 8 % eigth order splitting coefficients
    
    if typ == 0
        
        disp('8th order Lie Trotter splitting requested');
        disp('8th order Strang splitting used instead');
        
    end
    
    s = 15;
    gam = [0.053475778387618596606 + 0.006169356340079532510*1i;
        0.041276342845804256647-0.069948574390707814951*1i;
        0.086533558604675710289-0.023112501636914874384*1i;
        0.079648855663021043369+0.049780495455654338124*1i;
        0.069981052846323122899-0.052623937841590541286*1i;
        0.087295480759955219242+0.010035268644688733950*1i;
        0.042812886419632082126+0.076059456458843523862*1i;
        0.077952088945939937643+0.007280873939894204350*1i];
    gam(8:15) = flipud(gam);
    
elseif ord == 16 % sixteenth order splitting coefficients
    
    if typ == 0
        
        disp('16th order Lie Trotter splitting requested');
        disp('16th order Strang splitting used instead');
        
    end
    
    s = 315;
    gam = [0.0018421866340337539928-0.0019032246191181889273*1i;
        0.0036317371942220716574+0.0001350483153517669767*1i;
        0.0024280704453259776778+0.0028498891005216708826*1i;
        0.0033117155549993319995-0.0019602161401480322905*1i;
        0.0036710893027629853429+0.0012221233761707436575*1i;
        0.0017004797849460754421-0.0032921047459268412979*1i;
        0.0034523820915275505685-0.0009014939264809816353*1i;
        0.0025219776305981018078+0.0016770809943090606083*1i;
        0.0034523820915275505685-0.0009014939264809816353*1i;
        0.0017004797849460754421-0.0032921047459268412979*1i;
        0.0036710893027629853429+0.0012221233761707436575*1i;
        0.0033117155549993319995-0.0019602161401480322905*1i;
        0.0024280704453259776778+0.0028498891005216708826*1i;
        0.0036317371942220716574+0.0001350483153517669767*1i;
        0.0018421866340337539928-0.0019032246191181889273*1i;
        0.0012333227005938429793-0.0025260397430124819255*1i;
        0.0037091100254167542115-0.0010574850476058504655*1i;
        0.0033868860017468178795+0.0020776588148462779005*1i;
        0.0026974641307496013011-0.0030665861569059488102*1i;
        0.0041061434257478026149+0.0000265273238016042258*1i;
        0.0006338010358758089714-0.0038809538445576173525*1i;
        0.0031874124192415381706-0.0020444863935469467271*1i;
        0.0030961414729020238447+0.0008633321842934632657*1i;
        0.0031874124192415381706-0.0020444863935469467271*1i;
        0.0006338010358758089714-0.0038809538445576173525*1i;
        0.0041061434257478026149+0.0000265273238016042258*1i;
        0.0026974641307496013011-0.0030665861569059488102*1i;
        0.0033868860017468178795+0.0020776588148462779005*1i;
        0.0037091100254167542115-0.0010574850476058504655*1i;
        0.0012333227005938429793-0.0025260397430124819255*1i;
        0.0025875112920884612205-0.0016316197361386437656*1i;
        0.0040379561357913007021+0.0011448147804265394082*1i;
        0.0019449000795428546724+0.0038617228847244890884*1i;
        0.0042519436193811429672-0.0012936463863351362595*1i;
        0.0037847928681029220135+0.0023753007217876597222*1i;
        0.0028083744992251625458-0.0032287320873637945551*1i;
        0.0041202120162856507118-0.0000672632859646255538*1i;
        0.0023710314818138390828+0.0025714891942610754940*1i;
        0.0041202120162856507118-0.0000672632859646255538*1i;
        0.0028083744992251625458-0.0032287320873637945551*1i;
        0.0037847928681029220135+0.0023753007217876597222*1i;
        0.0042519436193811429672-0.0012936463863351362595*1i;
        0.0019449000795428546724+0.0038617228847244890884*1i;
        0.0040379561357913007021+0.0011448147804265394082*1i;
        0.0025875112920884612205-0.0016316197361386437656*1i;
        0.0021238403716984436005-0.0024325325039144747568*1i;
        0.0044302404820377890579-0.0000628356270637918136*1i;
        0.0031346127119429402114+0.0033179164468741862794*1i;
        0.0039094860012324060670-0.0025938804532794875744*1i;
        0.0045461789794511499022+0.0012582604962764599418*1i;
        0.0018643947657358253565-0.0041146836908099611236*1i;
        0.0041470047562713175278-0.0013136450221873254592*1i;
        0.0031755579922863229856+0.0018840978693366840328*1i;
        0.0041470047562713175278-0.0013136450221873254592*1i;
        0.0018643947657358253565-0.0041146836908099611236*1i;
        0.0045461789794511499022+0.0012582604962764599418*1i;
        0.0039094860012324060670-0.0025938804532794875744*1i;
        0.0031346127119429402114+0.0033179164468741862794*1i;
        0.0044302404820377890579-0.0000628356270637918136*1i;
        0.0021238403716984436005-0.0024325325039144747568*1i;
        0.0030253971670355808604-0.0010054801370437042686*1i;
        0.0038004102224883755865+0.0021658877571903172457*1i;
        0.0010045834706559573291+0.0043929413289451996585*1i;
        0.0046253248590867180922-0.0002482182942763579066*1i;
        0.0032372348908640998544+0.0033478618577584678954*1i;
        0.0036473586347517122248-0.0025665044916505947422*1i;
        0.0041860506366969469741+0.0009599004824898228614*1i;
        0.0017576930181577689710+0.0031936624616391240252*1i;
        0.0041860506366969469741+0.0009599004824898228614*1i;
        0.0036473586347517122248-0.0025665044916505947422*1i;
        0.0032372348908640998544+0.0033478618577584678954*1i;
        0.0046253248590867180922-0.0002482182942763579066*1i;
        0.0010045834706559573291+0.0043929413289451996585*1i;
        0.0038004102224883755865+0.0021658877571903172457*1i;
        0.0030253971670355808604-0.0010054801370437042686*1i;
        0.0027270723910027234499-0.0018418612766831689345*1i;
        0.0043805110892853294727+0.0010944748698739876920*1i;
        0.0022217861083816939248+0.0040865799555553350974*1i;
        0.0045281782378912841577-0.0015347151054058126013*1i;
        0.0041498890837927104946+0.0024261129007580968548*1i;
        0.0029105713055659402454-0.0035666228072352680503*1i;
        0.0044279870263802865021-0.0002115931987116579921*1i;
        0.0026363726628913452892+0.0026848515804019144864*1i;
        0.0044279870263802865021-0.0002115931987116579921*1i;
        0.0029105713055659402454-0.0035666228072352680503*1i;
        0.0041498890837927104946+0.0024261129007580968548*1i;
        0.0045281782378912841577-0.0015347151054058126013*1i;
        0.0022217861083816939248+0.0040865799555553350974*1i;
        0.0043805110892853294727+0.0010944748698739876920*1i;
        0.0027270723910027234499-0.0018418612766831689345*1i;
        0.0014606772962611110351-0.0025610776408280103657*1i;
        0.0039533464212895236444-0.0008575638598531971397*1i;
        0.0034053649835638123298+0.0024022896324167445996*1i;
        0.0030295035320268339889-0.0030284543723427815848*1i;
        0.0042960587439378792908+0.0003037411597264327848*1i;
        0.0009242308039767152123-0.0040195409403793616113*1i;
        0.0034736297093840243235-0.0019257075516645340725*1i;
        0.0031826621726621892310+0.0011117302533280619891*1i;
        0.0034736297093840243235-0.0019257075516645340725*1i;
        0.0009242308039767152123-0.0040195409403793616113*1i;
        0.0042960587439378792908+0.0003037411597264327848*1i;
        0.0030295035320268339889-0.0030284543723427815848*1i;
        0.0034053649835638123298+0.0024022896324167445996*1i;
        0.0039533464212895236444-0.0008575638598531971397*1i;
        0.0014606772962611110351-0.0025610776408280103657*1i;
        0.0030302614033645952612-0.0003621512282408939798*1i;
        0.0031482567292295591811+0.0027607589982900857449*1i;
        0.0000987788728606524006+0.0043125807597633550234*1i;
        0.0043853098547627648620+0.0006551564799018083506*1i;
        0.0023932003429642815094+0.0037611073059533304519*1i;
        0.0039132151836285035519-0.0017066898948557168291*1i;
        0.0037414296358028276412+0.0017038090875185141636*1i;
        0.0010352788047421896783+0.0033324661607429762850*1i;
        0.0037414296358028276412+0.0017038090875185141636*1i;
        0.0039132151836285035519-0.0017066898948557168291*1i;
        0.0023932003429642815094+0.0037611073059533304519*1i;
        0.0043853098547627648620+0.0006551564799018083506*1i;
        0.0000987788728606524006+0.0043125807597633550234*1i;
        0.0031482567292295591811+0.0027607589982900857449*1i;
        0.0030302614033645952612-0.0003621512282408939798*1i;
        0.0025665408005940792165-0.0017851823293154551586*1i;
        0.0041754607408946689836+0.0009826005641065317093*1i;
        0.0021638008127674303752+0.0038530336975211444198*1i;
        0.0042814759250272386674-0.0015168823570196615971*1i;
        0.0039737364527621343446+0.0022505747929440429825*1i;
        0.0027183787379098291328-0.0034259841858680339939*1i;
        0.0042035414065984948915-0.0002586974339710824227*1i;
        0.0025393661154160667408+0.0025160811173554252076*1i;
        0.0042035414065984948915-0.0002586974339710824227*1i;
        0.0027183787379098291328-0.0034259841858680339939*1i;
        0.0039737364527621343446+0.0022505747929440429825*1i;
        0.0042814759250272386674-0.0015168823570196615971*1i;
        0.0021638008127674303752+0.0038530336975211444198*1i;
        0.0041754607408946689836+0.0009826005641065317093*1i;
        0.0025665408005940792165-0.0017851823293154551586*1i;
        0.0021142903173573924055-0.0022364182750675911152*1i;
        0.0042213194354792132419+0.0001072459137629612846*1i;
        0.0028599801689362360456+0.0032778961533250467091*1i;
        0.0038208585613955167555-0.0023227261748626536182*1i;
        0.0042819038871590522773+0.0013697077499490721075*1i;
        0.0019306600682965330127-0.0038481277365600482223*1i;
        0.0039987658042308806337-0.0010945909171037990036*1i;
        0.0029530485397937023224+0.0019140047281616990577*1i;
        0.0039987658042308806337-0.0010945909171037990036*1i;
        0.0019306600682965330127-0.0038481277365600482223*1i;
        0.0042819038871590522773+0.0013697077499490721075*1i;
        0.0038208585613955167555-0.0023227261748626536182*1i;
        0.0028599801689362360456+0.0032778961533250467091*1i;
        0.0042213194354792132419+0.0001072459137629612846*1i;
        0.0021142903173573924055-0.0022364182750675911152*1i;
        0.0031702029081714823742-0.0012377611952542036533*1i;
        0.0041702689393649934423+0.0021006914467575158731*1i;
        0.0013117675450963571500+0.0046281649572012470877*1i;
        0.0049173649747367543874-0.0005181591338773710821*1i;
        0.0036346685983261757337+0.0033916422154237083548*1i;
        0.0037476963014201466085-0.0029360326282351965980*1i;
        0.0045152863835377877750+0.0007938723085856291644*1i;
        0.0020489045868918141488+0.0033083546142096519366*1i;
        0.0045152863835377877750+0.0007938723085856291644*1i;
        0.0037476963014201466085-0.0029360326282351965980*1i;
        0.0036346685983261757337+0.0033916422154237083548*1i;
        0.0049173649747367543874-0.0005181591338773710821*1i;
        0.0013117675450963571500+0.0046281649572012470877*1i;
        0.0041702689393649934423+0.0021006914467575158731*1i;
        0.0031702029081714823742-0.0012377611952542036533*1i;
        0.0021142903173573924055-0.0022364182750675911152*1i;
        0.0042213194354792132419+0.0001072459137629612846*1i;
        0.0028599801689362360456+0.0032778961533250467091*1i;
        0.0038208585613955167555-0.0023227261748626536182*1i;
        0.0042819038871590522773+0.0013697077499490721075*1i;
        0.0019306600682965330127-0.0038481277365600482223*1i;
        0.0039987658042308806337-0.0010945909171037990036*1i;
        0.0029530485397937023224+0.0019140047281616990577*1i;
        0.0039987658042308806337-0.0010945909171037990036*1i;
        0.0019306600682965330127-0.0038481277365600482223*1i;
        0.0042819038871590522773+0.0013697077499490721075*1i;
        0.0038208585613955167555-0.0023227261748626536182*1i;
        0.0028599801689362360456+0.0032778961533250467091*1i;
        0.0042213194354792132419+0.0001072459137629612846*1i;
        0.0021142903173573924055-0.0022364182750675911152*1i;
        0.0025665408005940792165-0.0017851823293154551586*1i;
        0.0041754607408946689836+0.0009826005641065317093*1i;
        0.0021638008127674303752+0.0038530336975211444198*1i;
        0.0042814759250272386674-0.0015168823570196615971*1i;
        0.0039737364527621343446+0.0022505747929440429825*1i;
        0.0027183787379098291328-0.0034259841858680339939*1i;
        0.0042035414065984948915-0.0002586974339710824227*1i;
        0.0025393661154160667408+0.0025160811173554252076*1i;
        0.0042035414065984948915-0.0002586974339710824227*1i;
        0.0027183787379098291328-0.0034259841858680339939*1i;
        0.0039737364527621343446+0.0022505747929440429825*1i;
        0.0042814759250272386674-0.0015168823570196615971*1i;
        0.0021638008127674303752+0.0038530336975211444198*1i;
        0.0041754607408946689836+0.0009826005641065317093*1i;
        0.0025665408005940792165-0.0017851823293154551586*1i;
        0.0030302614033645952612-0.0003621512282408939798*1i;
        0.0031482567292295591811+0.0027607589982900857449*1i;
        0.0000987788728606524006+0.0043125807597633550234*1i;
        0.0043853098547627648620+0.0006551564799018083506*1i;
        0.0023932003429642815094+0.0037611073059533304519*1i;
        0.0039132151836285035519-0.0017066898948557168291*1i;
        0.0037414296358028276412+0.0017038090875185141636*1i;
        0.0010352788047421896783+0.0033324661607429762850*1i;
        0.0037414296358028276412+0.0017038090875185141636*1i;
        0.0039132151836285035519-0.0017066898948557168291*1i;
        0.0023932003429642815094+0.0037611073059533304519*1i;
        0.0043853098547627648620+0.0006551564799018083506*1i;
        0.0000987788728606524006+0.0043125807597633550234*1i;
        0.0031482567292295591811+0.0027607589982900857449*1i;
        0.0030302614033645952612-0.0003621512282408939798*1i;
        0.0014606772962611110351-0.0025610776408280103657*1i;
        0.0039533464212895236444-0.0008575638598531971397*1i;
        0.0034053649835638123298+0.0024022896324167445996*1i;
        0.0030295035320268339889-0.0030284543723427815848*1i;
        0.0042960587439378792908+0.0003037411597264327848*1i;
        0.0009242308039767152123-0.0040195409403793616113*1i;
        0.0034736297093840243235-0.0019257075516645340725*1i;
        0.0031826621726621892310+0.0011117302533280619891*1i;
        0.0034736297093840243235-0.0019257075516645340725*1i;
        0.0009242308039767152123-0.0040195409403793616113*1i;
        0.0042960587439378792908+0.0003037411597264327848*1i;
        0.0030295035320268339889-0.0030284543723427815848*1i;
        0.0034053649835638123298+0.0024022896324167445996*1i;
        0.0039533464212895236444-0.0008575638598531971397*1i;
        0.0014606772962611110351-0.0025610776408280103657*1i;
        0.0027270723910027234499-0.0018418612766831689345*1i;
        0.0043805110892853294727+0.0010944748698739876920*1i;
        0.0022217861083816939248+0.0040865799555553350974*1i;
        0.0045281782378912841577-0.0015347151054058126013*1i;
        0.0041498890837927104946+0.0024261129007580968548*1i;
        0.0029105713055659402454-0.0035666228072352680503*1i;
        0.0044279870263802865021-0.0002115931987116579921*1i;
        0.0026363726628913452892+0.0026848515804019144864*1i;
        0.0044279870263802865021-0.0002115931987116579921*1i;
        0.0029105713055659402454-0.0035666228072352680503*1i;
        0.0041498890837927104946+0.0024261129007580968548*1i;
        0.0045281782378912841577-0.0015347151054058126013*1i;
        0.0022217861083816939248+0.0040865799555553350974*1i;
        0.0043805110892853294727+0.0010944748698739876920*1i;
        0.0027270723910027234499-0.0018418612766831689345*1i;
        0.0030253971670355808604-0.0010054801370437042686*1i;
        0.0038004102224883755865+0.0021658877571903172457*1i;
        0.0010045834706559573291+0.0043929413289451996585*1i;
        0.0046253248590867180922-0.0002482182942763579066*1i;
        0.0032372348908640998544+0.0033478618577584678954*1i;
        0.0036473586347517122248-0.0025665044916505947422*1i;
        0.0041860506366969469741+0.0009599004824898228614*1i;
        0.0017576930181577689710+0.0031936624616391240252*1i;
        0.0041860506366969469741+0.0009599004824898228614*1i;
        0.0036473586347517122248-0.0025665044916505947422*1i;
        0.0032372348908640998544+0.0033478618577584678954*1i;
        0.0046253248590867180922-0.0002482182942763579066*1i;
        0.0010045834706559573291+0.0043929413289451996585*1i;
        0.0038004102224883755865+0.0021658877571903172457*1i;
        0.0030253971670355808604-0.0010054801370437042686*1i;
        0.0021238403716984436005-0.0024325325039144747568*1i;
        0.0044302404820377890579-0.0000628356270637918136*1i;
        0.0031346127119429402114+0.0033179164468741862794*1i;
        0.0039094860012324060670-0.0025938804532794875744*1i;
        0.0045461789794511499022+0.0012582604962764599418*1i;
        0.0018643947657358253565-0.0041146836908099611236*1i;
        0.0041470047562713175278-0.0013136450221873254592*1i;
        0.0031755579922863229856+0.0018840978693366840328*1i;
        0.0041470047562713175278-0.0013136450221873254592*1i;
        0.0018643947657358253565-0.0041146836908099611236*1i;
        0.0045461789794511499022+0.0012582604962764599418*1i;
        0.0039094860012324060670-0.0025938804532794875744*1i;
        0.0031346127119429402114+0.0033179164468741862794*1i;
        0.0044302404820377890579-0.0000628356270637918136*1i;
        0.0021238403716984436005-0.0024325325039144747568*1i;
        0.0025875112920884612205-0.0016316197361386437656*1i;
        0.0040379561357913007021+0.0011448147804265394082*1i;
        0.0019449000795428546724+0.0038617228847244890884*1i;
        0.0042519436193811429672-0.0012936463863351362595*1i;
        0.0037847928681029220135+0.0023753007217876597222*1i;
        0.0028083744992251625458-0.0032287320873637945551*1i;
        0.0041202120162856507118-0.0000672632859646255538*1i;
        0.0023710314818138390828+0.0025714891942610754940*1i;
        0.0041202120162856507118-0.0000672632859646255538*1i;
        0.0028083744992251625458-0.0032287320873637945551*1i;
        0.0037847928681029220135+0.0023753007217876597222*1i;
        0.0042519436193811429672-0.0012936463863351362595*1i;
        0.0019449000795428546724+0.0038617228847244890884*1i;
        0.0040379561357913007021+0.0011448147804265394082*1i;
        0.0025875112920884612205-0.0016316197361386437656*1i;
        0.0012333227005938429793-0.0025260397430124819255*1i;
        0.0037091100254167542115-0.0010574850476058504655*1i;
        0.0033868860017468178795+0.0020776588148462779005*1i;
        0.0026974641307496013011-0.0030665861569059488102*1i;
        0.0041061434257478026149+0.0000265273238016042258*1i;
        0.0006338010358758089714-0.0038809538445576173525*1i;
        0.0031874124192415381706-0.0020444863935469467271*1i;
        0.0030961414729020238447+0.0008633321842934632657*1i;
        0.0031874124192415381706-0.0020444863935469467271*1i;
        0.0006338010358758089714-0.0038809538445576173525*1i;
        0.0041061434257478026149+0.0000265273238016042258*1i;
        0.0026974641307496013011-0.0030665861569059488102*1i;
        0.0033868860017468178795+0.0020776588148462779005*1i;
        0.0037091100254167542115-0.0010574850476058504655*1i;
        0.0012333227005938429793-0.0025260397430124819255*1i;
        0.0018421866340337539928-0.0019032246191181889273*1i;
        0.0036317371942220716574+0.0001350483153517669767*1i;
        0.0024280704453259776778+0.0028498891005216708826*1i;
        0.0033117155549993319995-0.0019602161401480322905*1i;
        0.0036710893027629853429+0.0012221233761707436575*1i;
        0.0017004797849460754421-0.0032921047459268412979*1i;
        0.0034523820915275505685-0.0009014939264809816353*1i;
        0.0025219776305981018078+0.0016770809943090606083*1i;
        0.0034523820915275505685-0.0009014939264809816353*1i;
        0.0017004797849460754421-0.0032921047459268412979*1i;
        0.0036710893027629853429+0.0012221233761707436575*1i;
        0.0033117155549993319995-0.0019602161401480322905*1i;
        0.0024280704453259776778+0.0028498891005216708826*1i;
        0.0036317371942220716574+0.0001350483153517669767*1i;
        0.0018421866340337539928-0.0019032246191181889273*1i];
        
else
    disp('Error: unrecognized method');
    return;
end
        
if typ == 1 % re-organize output in the case of Strang splitting
    
    a = gam;
    b = s;
    
end

end

==> anc/GrayScottChaosSimulations/Chaos1.m <==
% A program to solve the Gray-Scott equations using an eighth order
% splitting method. The nonlinear equations are solved using the implicit
% midpoint rule
clear all; format compact, format short,
set(0,'defaultaxesfontsize',17,'defaultaxeslinewidth',.7,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)

N =512; % number of modes
% set up grid
Nt=4000;
tmax=4000;
Lx = 1.5;       % period  2*pi * L
Nx = N;         % number of harmonics
dt = tmax/Nt;   % number of time slices
tol=0.1^12;
A = 0.04; 
B = 0.1; 
Du = 0.001; 
Dv = 0.0001; 
% initialise variables
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;      % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;     % wave vector

% initial conditions
t=0; tdata(1)=t;
u = 0.2 + exp(-2*x.^2);
v = 0.1 + exp(-4*(x-0.01).^2);

   gamma=[0.053475778387618596606 + 0.006169356340079532510*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.077952088945939937643 + 0.007280873939894204350*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.053475778387618596606 + 0.006169356340079532510*1i];
Ahat=A*fft(ones(size(x)));
figure(11); clf;
    
subplot(2,1,1);
plot(x,real(u),'k-'); legend('u'); 
title(['Time ',num2str(0)]);
subplot(2,1,2);
plot(x,real(v),'k-'); legend('v'); 
drawnow 
filename=['./pictures1/',num2str(1000000),'.jpg'];
saveas(11,filename)
datau(1,:) = real(u);    
datav(1,:) = real(v);
tdata(1)=t;

for n=1:Nt
    chg=1;
    for m=1:15 
        % use fixed point iteration to solve nonlinear system in real space
        chg=1;
        uold=u; vold=v;
        while (chg>tol) 
            utemp=u; vtemp=v;
            umean=0.5*(u+uold);
            vmean=0.5*(v+vold);
            u=uold+0.5*gamma(m)*dt*(-umean.*vmean.^2);
            v=vold+0.5*gamma(m)*dt*umean.*vmean.^2;   
            chg=max(abs(u-utemp))+max(abs(v-vtemp));
        end
        uhat=fft(u); vhat=fft(v); % solve linear part exactly in Fourier space
        uhat=exp(gamma(m)*dt*(-A+Du*kx.*kx)).*(uhat-Ahat./(A+Du*kx.*kx))+Ahat./(A+Du*kx.*kx);
        vhat=exp(gamma(m)*dt*(-B+Dv*kx.*kx)).*vhat;
        u=ifft(uhat); v=ifft(vhat);
        % use fixed point iteration to solve nonlinear system in real space
        chg=1;
        uold=u; vold=v;
        while (chg>tol) 
            utemp=u; vtemp=v;
            umean=0.5*(u+uold);
            vmean=0.5*(v+vold);
            u=uold+0.5*gamma(m)*dt*(-umean.*vmean.^2);
            v=vold+0.5*gamma(m)*dt*umean.*vmean.^2;   
            chg=max(abs(u-utemp))+max(abs(v-vtemp));
        end
    end
    t=n*dt;    
    figure(11); clf;  
    subplot(2,1,1);
    plot(x,real(u),'k-'); legend('u'); 
    title(['Time ',num2str(t)]);
    subplot(2,1,2);
    plot(x,real(v),'k-'); legend('v'); 
    filename=['./pictures1/',num2str(1000000+n),'.jpg'];
    saveas(11,filename)
    datau(n+1,:) = real(u);    
    datav(n+1,:) = real(v);
    tdata(n+1)=t;
end
figure(12); clf; colormap bone;
subplot(2,1,1); cla;
pcolor(x,tdata,datau); shading interp; 
xlabel x; ylabel t;  title('u'); colorbar;
subplot(2,1,2); cla; colormap pink;
pcolor(x,tdata,datav); shading interp; 
xlabel x; ylabel t; title('v'); colorbar;
filename=['./pictures1/spacetime.jpg'];
saveas(12,filename);

==> anc/GrayScottChaosSimulations/Chaos2.m <==
% A program to solve the Gray-Scott equations using an eighth order
% splitting method. The nonlinear equations are solved using the implicit
% midpoint rule
clear all; format compact, format short,
set(0,'defaultaxesfontsize',17,'defaultaxeslinewidth',.7,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)

N =256; % number of modes
% set up grid
Nt=48000;
tmax=6000;
Lx = 1.25/(pi);    % period  2*pi * L
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices
tol=0.1^12;
A = 0.028; 
B = 0.081; 
Du = 2.0*0.1^5;
Dv = 0.1^5;
Us = 0.09;
Vs = 0.95;
% initialise variables
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;           % wave vector

% initial conditions
t=0; tdata(1)=t;
u = 1+exp(-2*(10*(x-0.25)).^8)+exp(-2*(10*(x+0.23)).^8); 
v = exp(-4*(10*x).^6)+exp(-4*(10*(x+0.75)).^6)+exp(-4*(10*(x-0.75)).^6);

   gamma=[0.053475778387618596606 + 0.006169356340079532510*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.077952088945939937643 + 0.007280873939894204350*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.053475778387618596606 + 0.006169356340079532510*1i];
Ahat=A*fft(ones(size(x)));
figure(11); clf;
    
subplot(2,1,1);
plot(x,real(u),'k-'); legend('u'); 
title(['Time ',num2str(0)]);
subplot(2,1,2);
plot(x,real(v),'k-'); legend('v'); 
drawnow 
filename=['./pictures2/',num2str(1000000),'.jpg'];
saveas(11,filename)
datau(1,:) = real(u);    
datav(1,:) = real(v);
tdata(1)=t;

for n=1:Nt
    chg=1;
    for m=1:15 
        % use fixed point iteration to solve nonlinear system in real space
        chg=1;
        uold=u; vold=v;
        while (chg>tol) 
            utemp=u; vtemp=v;
            umean=0.5*(u+uold);
            vmean=0.5*(v+vold);
            u=uold+0.5*gamma(m)*dt*(-umean.*vmean.^2);
            v=vold+0.5*gamma(m)*dt*umean.*vmean.^2;   
            chg=max(abs(u-utemp))+max(abs(v-vtemp));
        end
        uhat=fft(u); vhat=fft(v); % solve linear part exactly in Fourier space
        uhat=exp(gamma(m)*dt*(-A+Du*kx.*kx)).*(uhat-Ahat./(A+Du*kx.*kx))+Ahat./(A+Du*kx.*kx);
        vhat=exp(gamma(m)*dt*(-B+Dv*kx.*kx)).*vhat;
        u=ifft(uhat); v=ifft(vhat);
        % use fixed point iteration to solve nonlinear system in real space
        chg=1;
        uold=u; vold=v;
        while (chg>tol) 
            utemp=u; vtemp=v;
            umean=0.5*(u+uold);
            vmean=0.5*(v+vold);
            u=uold+0.5*gamma(m)*dt*(-umean.*vmean.^2);
            v=vold+0.5*gamma(m)*dt*umean.*vmean.^2;   
            chg=max(abs(u-utemp))+max(abs(v-vtemp));
        end
    end
    t=n*dt;    
    figure(11); clf;  
    subplot(2,1,1);
    plot(x,real(u),'k-'); legend('u'); 
    title(['Time ',num2str(t)]);
    subplot(2,1,2);
    plot(x,real(v),'k-'); legend('v'); 
    filename=['./pictures2/',num2str(1000000+n),'.jpg'];
    saveas(11,filename)
    datau(n+1,:) = real(u);    
    datav(n+1,:) = real(v);
    tdata(n+1)=t;
end
figure(12); clf; colormap bone;
subplot(2,1,1); cla;
pcolor(x,tdata,datau); shading interp; 
xlabel x; ylabel t;  title('u'); colorbar;
subplot(2,1,2); cla; colormap pink;
pcolor(x,tdata,datav); shading interp; 
xlabel x; ylabel t; title('v'); colorbar;
filename=['./pictures2/spacetime.jpg'];
saveas(12,filename);

==> anc/GrayScottChaosSimulations/readmeGrayScottChaos <==
These Matlab codes produce the results in figures 3 and 4 using
a splitting algorithm, with the nonlinear terms solved using
the implicit midpoint rule. They have been tested in Matlab
R2013a.

Chaos1.m
Chaos2.m

==> anc/LinearParabolicEquation/ErrorTermMagnitude.m <==
% This calculates the L^{\infty} norms of the error terms at the initial time. 

Nx = 1024; % number of modes
Du = 10; %0.01; % diffusivity
% initialise variables
Lx = 1;    % period  2*pi * L
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;           % wave vector
u=0.5-0.2*exp(sin(8*x));
ux=real(ifft(kx.*fft(u)));
uxx=real(ifft(kx.*kx.*fft(u)));
uxxx=real(ifft(kx.*kx.*kx.*fft(u)));
uxxxx=real(ifft(kx.*kx.*kx.*kx.*fft(u)));

% first term
max(abs((((3+sin(10*x)).*cos(12*x))).*ifft(Du*kx.*kx.*fft(((3+sin(10*x)).*cos(12*x)).*u))))


%second term
max(0.25*abs(Du*Du*uxxxx.*(3+sin(10*x)).*cos(12*x)))


% third term
max(abs(Du*0.5*uxx.*((3+sin(10*x)).*cos(12*x)).^2))


% fourth term
max(abs(Du*0.5*ifft(kx.*kx.*fft(((3+sin(10*x)).*cos(12*x)).^2).*u)))


% fifth term
max(abs(Du*Du*0.25*ifft(kx.*kx.*kx.*kx.*fft(((3+sin(10*x)).*cos(12*x))).*u)))


% sixth term
max(abs(0.5*Du*ifft(kx.*kx.*fft((3+sin(10*x)).*cos(12*x).*uxx))))



==> anc/LinearParabolicEquation/Refsol.m <==
% Reference solution computed with a high order splitting method 

function [ufinal]=Refsol(N,Nt,tmax,Du,Lx,x,kx,uinitial);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u =uinitial;
v=fft(u);
ufinal=zeros(size(x));
 



%    s=17;
%     d=1/16*[1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;0];
%     c=[0.028920177910074098791 - 0.005936580835725746103*1i;
%        0.056654351383649876160 + 0.020841963949772627119*1i;
%        0.067258385822722143569 - 0.039386393748812362460*1i;
%        0.070333980553260772061 + 0.058952097930307840316*1i;
%        0.077095100838099173580 - 0.038247636602014810025*1i;
%        0.042022140317231098258 - 0.033116379859951038579*1i;
%        0.050147397749937784280 + 0.061283684958324249562*1i;
%        0.047750191909146143447 - 0.032332468814362628262*1i;
%        0.119636547031757819706 + 0.015883426044923736862*1i;
%        0.047750191909146143447 - 0.032332468814362628262*1i;
%        0.050147397749937784280 + 0.061283684958324249562*1i;
%        0.042022140317231098258 - 0.033116379859951038579*1i;
%        0.077095100838099173580 - 0.038247636602014810025*1i;
%        0.070333980553260772061 + 0.058952097930307840316*1i;
%        0.067258385822722143569 - 0.039386393748812362460*1i;
%        0.056654351383649876160 + 0.020841963949772627119*1i;
%        0.028920177910074098791 - 0.005936580835725746103*1i];

%    d = [0.1859688195991091314;
%          0.3140311804008908686;
%          0.3140311804008908686;
%          0.1859688195991091314;
%          0];
%     c = [0.06007827526354235777199358734447761571080694 ...
%          + 0.06031484125337852304123585231872038908612175*1i;
%          0.270211839133610781613704905790363119503870463 ...
%          - 0.15290393229116195894817568499361382971906686*1i;
%          0.33941977120569372122860301373031852957064519 ...
%          + 0.1851781820755668718138796653497868812658902*1i;
%          0.270211839133610781613704905790363119503870463 ...
%          - 0.15290393229116195894817568499361382971906686*1i;
%          0.06007827526354235777199358734447761571080694 ...
%          + 0.06031484125337852304123585231872038908612175*1i];

%   s=17;
%     d=1/16*[1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;0];
%     c=[0.0246948760870180646409108649968422478386-0.0078747955629068770581715779495269421632*1i;...
%        0.0638134740213026997793663041882001469632+0.0353657610341433278046294046497147418127*1i;...
%        0.0684250940303164419703970078217446840585-0.0622622444507486769953325406444475960461*1i;...
%        0.0880477010922678376269971958694086675772+0.04547387150229870438376254918797742644469*1i;...
%        0.02368961112984706069614191247000936432533+0.00962432606408962405769803529063730666395*1i;...
%        0.04272972238677338220296430057707421855388-0.03399440392395761055408394845784435826499*1i;...
%        0.1223346863168457729604285170019625630788-0.01043585907975251066938082710059054955178*1i;...
%        0.04189843282969388604353685060726223976426+0.0693624926316963842751581743071442621303*1i;...
%        0.0487328042118697081585140929349917356808-0.0905182964297247304885585385661285820513*1i;...
%        0.04189843282969388604353685060726223976426+0.0693624926316963842751581743071442621303*1i;...
%        0.1223346863168457729604285170019625630788-0.01043585907975251066938082710059054955178*1i;...
%        0.04272972238677338220296430057707421855388-0.03399440392395761055408394845784435826499*1i;...
%        0.02368961112984706069614191247000936432533+0.00962432606408962405769803529063730666395*1i;...
%        0.0880477010922678376269971958694086675772+0.04547387150229870438376254918797742644469*1i;...
%        0.0684250940303164419703970078217446840585-0.0622622444507486769953325406444475960461*1i;...
%        0.0638134740213026997793663041882001469632+0.0353657610341433278046294046497147418127*1i;...
%        0.0246948760870180646409108649968422478386-0.0078747955629068770581715779495269421632*1i];
%    gamma=[0.053475778387618596606 + 0.006169356340079532510*1i;...
%           0.041276342845804256647 - 0.069948574390707814951*1i;...
%           0.086533558604675710289 - 0.023112501636914874384*1i;...
%           0.079648855663021043369 + 0.049780495455654338124*1i;...
%           0.069981052846323122899 - 0.052623937841590541286*1i;...
%           0.087295480759955219242 + 0.010035268644688733950*1i;...
%           0.042812886419632082126 + 0.076059456458843523862*1i;...
%           0.077952088945939937643 + 0.007280873939894204350*1i;...
%           0.042812886419632082126 + 0.076059456458843523862*1i;...
%           0.087295480759955219242 + 0.010035268644688733950*1i;...
%           0.069981052846323122899 - 0.052623937841590541286*1i;...
%           0.079648855663021043369 + 0.049780495455654338124*1i;...
%           0.086533558604675710289 - 0.023112501636914874384*1i;...
%           0.041276342845804256647 - 0.069948574390707814951*1i;...
%           0.053475778387618596606 + 0.006169356340079532510*1i];

gamma=[ 0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0025219776305981018078 + 0.0016770809943090606083*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0030961414729020238447 + 0.0008633321842934632657*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0023710314818138390828 + 0.0025714891942610754940*1i;...   
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0031755579922863229856 + 0.0018840978693366840328*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0017576930181577689710 + 0.0031936624616391240252*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0026363726628913452892 + 0.0026848515804019144864*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0014606772962611110351 -  0.0025610776408280103657*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0031826621726621892310 + 0.0011117302533280619891*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0014606772962611110351 -  0.0025610776408280103657*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0010352788047421896783 + 0.0033324661607429762850*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0025393661154160667408 + 0.0025160811173554252076*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0021142903173573924055 - 0.0022364182750675911152*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0029530485397937023224 + 0.0019140047281616990577*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0021142903173573924055 -  0.0022364182750675911152*1i;...
        0.0031702029081714823742 -  0.0012377611952542036533*1i;...
        0.0041702689393649934423 + 0.0021006914467575158731*1i;...
        0.0013117675450963571500 + 0.0046281649572012470877*1i;...
        0.0049173649747367543874 - 0.0005181591338773710821*1i;...
        0.0036346685983261757337 + 0.0033916422154237083548*1i;...
        0.0037476963014201466085 - 0.0029360326282351965980*1i;...
        0.0045152863835377877750 + 0.0007938723085856291644*1i;...
        0.0020489045868918141488 + 0.0033083546142096519366*1i;...
        0.0045152863835377877750 + 0.0007938723085856291644*1i;...
        0.0037476963014201466085 - 0.0029360326282351965980*1i;...
        0.0036346685983261757337 + 0.0033916422154237083548*1i;...
        0.0049173649747367543874 - 0.0005181591338773710821*1i;...
        0.0013117675450963571500 + 0.0046281649572012470877*1i;...
        0.0041702689393649934423 + 0.0021006914467575158731*1i;...
        0.0031702029081714823742 - 0.0012377611952542036533*1i;...
        0.0021142903173573924055 - 0.0022364182750675911152*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0029530485397937023224 + 0.0019140047281616990577*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0021142903173573924055 -  0.0022364182750675911152*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0025393661154160667408 + 0.0025160811173554252076*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0010352788047421896783 + 0.0033324661607429762850*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0014606772962611110351 - 0.0025610776408280103657*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0031826621726621892310 + 0.0011117302533280619891*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0014606772962611110351 - 0.0025610776408280103657*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0026363726628913452892 + 0.0026848515804019144864*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0017576930181577689710 + 0.0031936624616391240252*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0031755579922863229856 + 0.0018840978693366840328*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0023710314818138390828 + 0.0025714891942610754940*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0030961414729020238447 + 0.0008633321842934632657*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0025219776305981018078 + 0.0016770809943090606083*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...   
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;];


% solve pde and plot results
tic; % time looop
for n=1:Nt
    for m=1:315 
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*gamma(m)*dt*kx.*kx).*v;
        u=ifft(v);   
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
    end
    t=n*dt;    
end

ufinal=u;

==> anc/LinearParabolicEquation/SS16TimeStep.m <==
% 16th order splitting

function [ErrSS16TimeStepL2,TimeSS16Time,TimestepSS16]=SS16TimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices
% initial conditions
t=0; tdata(1)=t;
u=uinitial;
v=fft(u);

gamma=[ 0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0025219776305981018078 + 0.0016770809943090606083*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0030961414729020238447 + 0.0008633321842934632657*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0023710314818138390828 + 0.0025714891942610754940*1i;...   
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0031755579922863229856 + 0.0018840978693366840328*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0017576930181577689710 + 0.0031936624616391240252*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0026363726628913452892 + 0.0026848515804019144864*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0014606772962611110351 -  0.0025610776408280103657*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0031826621726621892310 + 0.0011117302533280619891*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0014606772962611110351 -  0.0025610776408280103657*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0010352788047421896783 + 0.0033324661607429762850*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0025393661154160667408 + 0.0025160811173554252076*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0021142903173573924055 - 0.0022364182750675911152*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0029530485397937023224 + 0.0019140047281616990577*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0021142903173573924055 -  0.0022364182750675911152*1i;...
        0.0031702029081714823742 -  0.0012377611952542036533*1i;...
        0.0041702689393649934423 + 0.0021006914467575158731*1i;...
        0.0013117675450963571500 + 0.0046281649572012470877*1i;...
        0.0049173649747367543874 - 0.0005181591338773710821*1i;...
        0.0036346685983261757337 + 0.0033916422154237083548*1i;...
        0.0037476963014201466085 - 0.0029360326282351965980*1i;...
        0.0045152863835377877750 + 0.0007938723085856291644*1i;...
        0.0020489045868918141488 + 0.0033083546142096519366*1i;...
        0.0045152863835377877750 + 0.0007938723085856291644*1i;...
        0.0037476963014201466085 - 0.0029360326282351965980*1i;...
        0.0036346685983261757337 + 0.0033916422154237083548*1i;...
        0.0049173649747367543874 - 0.0005181591338773710821*1i;...
        0.0013117675450963571500 + 0.0046281649572012470877*1i;...
        0.0041702689393649934423 + 0.0021006914467575158731*1i;...
        0.0031702029081714823742 - 0.0012377611952542036533*1i;...
        0.0021142903173573924055 - 0.0022364182750675911152*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0029530485397937023224 + 0.0019140047281616990577*1i;...
        0.0039987658042308806337 - 0.0010945909171037990036*1i;...
        0.0019306600682965330127 - 0.0038481277365600482223*1i;...
        0.0042819038871590522773 + 0.0013697077499490721075*1i;...
        0.0038208585613955167555 - 0.0023227261748626536182*1i;...
        0.0028599801689362360456 + 0.0032778961533250467091*1i;...
        0.0042213194354792132419 + 0.0001072459137629612846*1i;...
        0.0021142903173573924055 -  0.0022364182750675911152*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0025393661154160667408 + 0.0025160811173554252076*1i;...
        0.0042035414065984948915 - 0.0002586974339710824227*1i;...
        0.0027183787379098291328 - 0.0034259841858680339939*1i;...
        0.0039737364527621343446 + 0.0022505747929440429825*1i;...
        0.0042814759250272386674 - 0.0015168823570196615971*1i;...
        0.0021638008127674303752 + 0.0038530336975211444198*1i;...
        0.0041754607408946689836 + 0.0009826005641065317093*1i;...
        0.0025665408005940792165 - 0.0017851823293154551586*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0010352788047421896783 + 0.0033324661607429762850*1i;...
        0.0037414296358028276412 + 0.0017038090875185141636*1i;...
        0.0039132151836285035519 - 0.0017066898948557168291*1i;...
        0.0023932003429642815094 + 0.0037611073059533304519*1i;...
        0.0043853098547627648620 + 0.0006551564799018083506*1i;...
        0.0000987788728606524006 + 0.0043125807597633550234*1i;...
        0.0031482567292295591811 + 0.0027607589982900857449*1i;...
        0.0030302614033645952612 - 0.0003621512282408939798*1i;...
        0.0014606772962611110351 - 0.0025610776408280103657*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0031826621726621892310 + 0.0011117302533280619891*1i;...
        0.0034736297093840243235 - 0.0019257075516645340725*1i;...
        0.0009242308039767152123 - 0.0040195409403793616113*1i;...
        0.0042960587439378792908 + 0.0003037411597264327848*1i;...
        0.0030295035320268339889 - 0.0030284543723427815848*1i;...
        0.0034053649835638123298 + 0.0024022896324167445996*1i;...
        0.0039533464212895236444 - 0.0008575638598531971397*1i;...
        0.0014606772962611110351 - 0.0025610776408280103657*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0026363726628913452892 + 0.0026848515804019144864*1i;...
        0.0044279870263802865021 - 0.0002115931987116579921*1i;...
        0.0029105713055659402454 - 0.0035666228072352680503*1i;...
        0.0041498890837927104946 + 0.0024261129007580968548*1i;...
        0.0045281782378912841577 - 0.0015347151054058126013*1i;...
        0.0022217861083816939248 + 0.0040865799555553350974*1i;...
        0.0043805110892853294727 + 0.0010944748698739876920*1i;...
        0.0027270723910027234499 - 0.0018418612766831689345*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0017576930181577689710 + 0.0031936624616391240252*1i;...
        0.0041860506366969469741 + 0.0009599004824898228614*1i;...
        0.0036473586347517122248 - 0.0025665044916505947422*1i;...
        0.0032372348908640998544 + 0.0033478618577584678954*1i;...
        0.0046253248590867180922 - 0.0002482182942763579066*1i;...
        0.0010045834706559573291 + 0.0043929413289451996585*1i;...
        0.0038004102224883755865 + 0.0021658877571903172457*1i;...
        0.0030253971670355808604 - 0.0010054801370437042686*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0031755579922863229856 + 0.0018840978693366840328*1i;...
        0.0041470047562713175278 - 0.0013136450221873254592*1i;...
        0.0018643947657358253565 - 0.0041146836908099611236*1i;...
        0.0045461789794511499022 + 0.0012582604962764599418*1i;...
        0.0039094860012324060670 - 0.0025938804532794875744*1i;...
        0.0031346127119429402114 + 0.0033179164468741862794*1i;...
        0.0044302404820377890579 - 0.0000628356270637918136*1i;...
        0.0021238403716984436005 - 0.0024325325039144747568*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0023710314818138390828 + 0.0025714891942610754940*1i;...
        0.0041202120162856507118 - 0.0000672632859646255538*1i;...
        0.0028083744992251625458 - 0.0032287320873637945551*1i;...
        0.0037847928681029220135 + 0.0023753007217876597222*1i;...
        0.0042519436193811429672 - 0.0012936463863351362595*1i;...
        0.0019449000795428546724 + 0.0038617228847244890884*1i;...
        0.0040379561357913007021 + 0.0011448147804265394082*1i;...
        0.0025875112920884612205 - 0.0016316197361386437656*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0030961414729020238447 + 0.0008633321842934632657*1i;...
        0.0031874124192415381706 - 0.0020444863935469467271*1i;...
        0.0006338010358758089714 - 0.0038809538445576173525*1i;...
        0.0041061434257478026149 + 0.0000265273238016042258*1i;...
        0.0026974641307496013011 - 0.0030665861569059488102*1i;...
        0.0033868860017468178795 + 0.0020776588148462779005*1i;...
        0.0037091100254167542115 - 0.0010574850476058504655*1i;...
        0.0012333227005938429793 - 0.0025260397430124819255*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;...
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0025219776305981018078 + 0.0016770809943090606083*1i;...
        0.0034523820915275505685 - 0.0009014939264809816353*1i;...
        0.0017004797849460754421 - 0.0032921047459268412979*1i;...
        0.0036710893027629853429 + 0.0012221233761707436575*1i;...
        0.0033117155549993319995 - 0.0019602161401480322905*1i;...
        0.0024280704453259776778 + 0.0028498891005216708826*1i;...   
        0.0036317371942220716574 + 0.0001350483153517669767*1i;...
        0.0018421866340337539928 - 0.0019032246191181889273*1i;];




% solve pde and plot results
tic; % time looop
for n=1:Nt
    for m=1:315 
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*gamma(m)*dt*kx.*kx).*v;
        u=ifft(v);   
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
    end
    t=n*dt;    
end
TimeSS16Time=toc;
ErrSS16TimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS16=dt;



==> anc/LinearParabolicEquation/SS2TimeStep.m <==
% Second order splitting
function [ErrSS2TimeStepL2,TimeSS2Time,TimestepSS2]=SS2TimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u = uinitial;
v=fft(u);

% solve pde and plot results
tic; % time looop
for n=1:Nt
    u=exp(0.5*dt*(3+sin(10*x)).*cos(12*x)).*u; 
    v=fft(u);
    v=exp(Du*dt*kx.*kx).*v;
    u=ifft(v);
    u=exp(0.5*dt*(3+sin(10*x)).*cos(12*x)).*u; 
    t=n*dt;    

end
TimeSS2Time=toc;
ErrSS2TimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS2=dt;

==> anc/LinearParabolicEquation/SS4TimeStep.m <==
% A program to solve the nonlinear Schr\"{o}dinger equation using a
% splitting method -- follows Yoshida, Phys. Lett A, vol 150, pp.262-8
% (1990). See also Leimkuhler and Reich, Simulating Hamiltonian Dynamics,
% pg. 148 

function [Mass,Energy,ErrSS4TimeStepL2,TimeSS4Time,TimestepSS4]=SS4TimeStep(N,dt,tmax);

% set up grid
tic
Lx = 20;    % period  2*pi * L
Nx = N; % number of harmonics
Nt = ceil(tmax/dt); % number of time slices
U=zeros(Nx,Nt);

epsi = 1; % dispersion parameter
eta = 1;
Es = -1;

% initialise variables
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;           % wave vector

% initial conditions
t=0; tdata(1)=t;
u = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
v=fft(u);
%figure(1); clf; plot(x,u); drawnow;
%U(:,1)=u; 

% mass
ma = fft(abs(u).^2);
ma0 = ma(1);

% energy
En = fft(Es*abs(u).^4+epsi*epsi*abs(ifft(kx.*v)).^2);
En0= En(1);

w=[0,...
   0.62546642846767004501,...
   0.28];
w(1)=1-2*(w(2)+w(3));

c= [0.5*w(3),...
    0.5*(w(3)+w(2)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(3)+w(2)),...
    0.5*w(3)];
d=[w(3),w(2),w(1),w(2),w(3)];

% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:5     
        v=exp(c(m)*1i*dt*kx.*kx*epsi).*v;
        una=ifft(v);
        pot=2*abs(una).^2;
        unb=exp(-1i*d(m)*Es*dt*pot/epsi).*una;
        v=fft(unb);      
    end
    v=exp(c(6)*1i*dt*kx.*kx*epsi).*v;
    t=n*dt;    
    if (mod(n,1)==0)
        tdata(n+1)=t;
        u=ifft(v);
        %U(:,n/1)=u;
        uexact = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
%         figure(3); clf; plot(x,abs(u).^2,'b+',x,abs(uexact).^2,'r-'); title(num2str(t));        
%         figure(4); clf; plot(x,abs(u-uexact).^2,'k-');  title(num2str(t));  
%         drawnow;
        errorL2(n)=(dot(u-uexact,(u-uexact)))^(0.5);
    end
end
ma = fft(abs(u).^2);
ma = ma(1);
%test = log10(abs(1-ma/ma0));
Mass=abs(1-ma/ma0);
En= fft(Es*(abs(u).^4)+epsi*epsi*abs(ifft(kx.*v)).^2);
En = En(1);
Energy = abs(1-En/En0);
TimeSS4Time=toc;
ErrSS4TimeStepL2=max(errorL2(1:Nt));
TimestepSS4=dt;


==> anc/LinearParabolicEquation/SS4bTimeStep.m <==
% 4th order splitting

function [ErrSS4TimeStepL2,TimeSS4Time,TimestepSS4]=SS4bTimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u = uinitial;
v=fft(u);

    d = [0.1859688195991091314;
         0.3140311804008908686;
         0.3140311804008908686;
         0.1859688195991091314;
         0];
    c = [0.06007827526354235777199358734447761571080694 ...
         + 0.06031484125337852304123585231872038908612175*1i;
         0.270211839133610781613704905790363119503870463 ...
         - 0.15290393229116195894817568499361382971906686*1i;
         0.33941977120569372122860301373031852957064519 ...
         + 0.1851781820755668718138796653497868812658902*1i;
         0.270211839133610781613704905790363119503870463 ...
         - 0.15290393229116195894817568499361382971906686*1i;
         0.06007827526354235777199358734447761571080694 ...
         + 0.06031484125337852304123585231872038908612175*1i];

% solve pde and plot results
tic; % time looop
for n=1:Nt 
    for m=1:5   
        u=exp(c(m)*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*d(m)*dt*kx.*kx).*v;
        u=ifft(v);
    end
    t=n*dt;    
end
TimeSS4Time=toc;
ErrSS4TimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS4=dt;


==> anc/LinearParabolicEquation/SS6TimeStep.m <==
% A program to solve the nonlinear Schr\"{o}dinger equation using a
% splitting method -- follows Yoshida, Phys. Lett A, vol 150, pp.262-8
% (1990). See also Leimkuhler and Reich, Simulating Hamiltonian Dynamics,
% pg. 148 

function [Mass,Energy,ErrSS6TimeStepL2,TimeSS6Time,TimestepSS6]=SS6TimeStep(N,dt,tmax);

% set up grid
tic
Lx = 20;    % period  2*pi * L
Nx = N; % number of harmonics
Nt = ceil(tmax/dt); % number of time slices
U=zeros(Nx,Nt);

epsi = 1; % dispersion parameter
eta = 1;
Es = -1;

% initialise variables
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;           % wave vector

% initial conditions
t=0; tdata(1)=t;
u = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
v=fft(u);
%figure(1); clf; plot(x,u); drawnow;
%U(:,1)=u; 

% mass
ma = fft(abs(u).^2);
ma0 = ma(1);

% energy
En = fft(Es*abs(u).^4+epsi*epsi*abs(ifft(kx.*v)).^2);
En0= En(1);

w=[0,...
   -1.17767998417887100695,...
   0.23557321335935813368,...
    0.78451361047755726382];
w(1)=1-2*(w(2)+w(3)+w(4));

c= [0.5*w(4),...
    0.5*(w(4)+w(3)),...
    0.5*(w(3)+w(2)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(3)+w(2)),...
    0.5*(w(4)+w(3)),...
    0.5*w(4)];
d=[w(4),w(3),w(2),w(1),w(2),w(3),w(4)];

% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:7     
        vna=exp(c(m)*1i*dt*kx.*kx*epsi).*v;
        una=ifft(vna);
        pot=2*abs(una).^2;
        unb=exp(-1i*d(m)*Es*dt*pot/epsi).*una;
        v=fft(unb);      
    end
    v=exp(c(8)*1i*dt*kx.*kx*epsi).*v;
    t=n*dt;    
    if (mod(n,1)==0)
        tdata(n+1)=t;
        u=ifft(v);
        %U(:,n/1)=u;
        uexact = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
%         figure(3); clf; plot(x,abs(u).^2,'b+',x,abs(uexact).^2,'r-'); title(num2str(t));        
%         figure(4); clf; plot(x,abs(u-uexact).^2,'k-');  title(num2str(t));  
%         drawnow;
        errorL2(n)=(dot(u-uexact,(u-uexact)))^(0.5);
     end
end
ma = fft(abs(u).^2);
ma = ma(1);
%test = log10(abs(1-ma/ma0));
Mass=abs(1-ma/ma0);
En= fft(Es*(abs(u).^4)+epsi*epsi*abs(ifft(kx.*v)).^2);
En = En(1);
Energy = abs(1-En/En0);
TimeSS6Time=toc;
ErrSS6TimeStepL2=max(errorL2(1:Nt));
TimestepSS6=dt;



==> anc/LinearParabolicEquation/SS6bTimeStep.m <==
% 6th order splitting

function [ErrSS6bTimeStepL2,TimeSS6bTime,TimestepSS6b]=SS6bTimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u = uinitial;
v=fft(u);


   s=17;
    d=1/16*[1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;0];
    c=[0.0246948760870180646409108649968422478386-0.0078747955629068770581715779495269421632*1i;...
       0.0638134740213026997793663041882001469632+0.0353657610341433278046294046497147418127*1i;...
       0.0684250940303164419703970078217446840585-0.0622622444507486769953325406444475960461*1i;...
       0.0880477010922678376269971958694086675772+0.04547387150229870438376254918797742644469*1i;...
       0.02368961112984706069614191247000936432533+0.00962432606408962405769803529063730666395*1i;...
       0.04272972238677338220296430057707421855388-0.03399440392395761055408394845784435826499*1i;...
       0.1223346863168457729604285170019625630788-0.01043585907975251066938082710059054955178*1i;...
       0.04189843282969388604353685060726223976426+0.0693624926316963842751581743071442621303*1i;...
       0.0487328042118697081585140929349917356808-0.0905182964297247304885585385661285820513*1i;...
       0.04189843282969388604353685060726223976426+0.0693624926316963842751581743071442621303*1i;...
       0.1223346863168457729604285170019625630788-0.01043585907975251066938082710059054955178*1i;...
       0.04272972238677338220296430057707421855388-0.03399440392395761055408394845784435826499*1i;...
       0.02368961112984706069614191247000936432533+0.00962432606408962405769803529063730666395*1i;...
       0.0880477010922678376269971958694086675772+0.04547387150229870438376254918797742644469*1i;...
       0.0684250940303164419703970078217446840585-0.0622622444507486769953325406444475960461*1i;...
       0.0638134740213026997793663041882001469632+0.0353657610341433278046294046497147418127*1i;...
       0.0246948760870180646409108649968422478386-0.0078747955629068770581715779495269421632*1i];


% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:17 
        u=exp(c(m)*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*d(m)*dt*kx.*kx).*v;
        u=ifft(v);        
    end
    t=n*dt;    
end
TimeSS6bTime=toc;
ErrSS6bTimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS6b=dt;





==> anc/LinearParabolicEquation/SS6cTimeStep.m <==
% 6th order composition splitting

function [ErrSS6cTimeStepL2,TimeSS6cTime,TimestepSS6c]=SS6cTimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u = uinitial;
v=fft(u);



   gamma=[0.116900037554661284389 + 0.043428254616060341762*1i;...
       0.12955910128208826275  - 0.12398961218809259330*1i;...
       0.18653249281213381780  + 0.00310743071007267534*1i;...
        0.134016736702233270122 + 0.154907853723919152396*1i;...
       0.18653249281213381780  + 0.00310743071007267534*1i;...
       0.12955910128208826275  - 0.12398961218809259330*1i;... 
       0.116900037554661284389 + 0.043428254616060341762*1i];

% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:7 
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*gamma(m)*dt*kx.*kx).*v;
        u=ifft(v);   
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
    end
    t=n*dt;    
end
TimeSS6cTime=toc;
ErrSS6cTimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS6c=dt;





==> anc/LinearParabolicEquation/SS8TimeStep.m <==
% A program to solve the nonlinear Schr\"{o}dinger equation using a
% splitting method -- follows Yoshida, Phys. Lett A, vol 150, pp.262-8
% (1990). See also Leimkuhler and Reich, Simulating Hamiltonian Dynamics,
% pg. 148 

function [Mass,Energy,ErrSS8TimeStepL2,TimeSS8Time,TimestepSS8]=SS8TimeStep(N,dt,tmax);

% set up grid
tic
Lx = 20;    % period  2*pi * L
Nx = N; % number of harmonics
Nt = ceil(tmax/dt); % number of time slices
U=zeros(Nx,Nt);

epsi = 1; % dispersion parameter
eta = 1;
Es = -1;

% initialise variables
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;           % wave vector

% initial conditions
t=0; tdata(1)=t;
u = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
v=fft(u);
%figure(1); clf; plot(x,u); drawnow;
%U(:,1)=u; 

% mass
ma = fft(abs(u).^2);
ma0 = ma(1);

% energy
En = fft(Es*abs(u).^4+epsi*epsi*abs(ifft(kx.*v)).^2);
En0= En(1);

w=[0,...
   0.31529309239676659663,...
   0.33462491824529818378,...
   0.29906418130365592384,...
   -0.57386247111608226666,...
   0.19075471029623837995,...
   -0.40910082580003159400,...
   0.74167036435061295345];

w(1)=1-2*(w(2)+w(3)+w(4)+w(5)+w(6)+w(7)+w(8));

c=[0.5*w(8),...
    0.5*(w(8)+w(7)),...
    0.5*(w(7)+w(6)),...
    0.5*(w(6)+w(5)),...
    0.5*(w(5)+w(4)),...
    0.5*(w(4)+w(3)),...
    0.5*(w(3)+w(2)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(2)+w(1)),...
    0.5*(w(3)+w(2)),...
    0.5*(w(4)+w(3)),...
    0.5*(w(5)+w(4)),...
    0.5*(w(6)+w(5)),...
    0.5*(w(7)+w(6)),...
    0.5*(w(8)+w(7)),...
    0.5*w(8)];

d=[w(8),w(7),w(6),w(5),w(4),w(3),w(2),w(1)...
    ,w(2),w(3),w(4),w(5),w(6),w(7),w(8)];

% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:15     
        vna=exp(c(m)*1i*dt*kx.*kx*epsi).*v;
        una=ifft(vna);
        pot=2*abs(una).^2;
        unb=exp(-1i*d(m)*Es*dt*pot/epsi).*una;
        v=fft(unb);      
    end
    v=exp(c(16)*1i*dt*kx.*kx*epsi).*v;
    t=n*dt;    
    if (mod(n,1)==0)
        tdata(n+1)=t;
        u=ifft(v);
        %U(:,n/1)=u;
        uexact = 4*exp(1i*t/epsi)*(cosh(3*x/epsi)+3*exp(1i*8*t/epsi)*cosh(x/epsi))./(cosh(4*x/epsi)+4*cosh(2*x/epsi)+3*cos(8*t/epsi));
%       figure(3); clf; plot(x,abs(u).^2,'b+',x,abs(uexact).^2,'r-'); title(num2str(t));        
%       figure(4); clf; plot(x,abs(u-uexact).^2,'k-');  title(num2str(t));  
%       drawnow;
        errorL2(n)=(dot(u-uexact,(u-uexact)))^(0.5);
    end
end
ma = fft(abs(u).^2);
ma = ma(1);
%test = log10(abs(1-ma/ma0));
Mass=abs(1-ma/ma0);
En= fft(Es*(abs(u).^4)+epsi*epsi*abs(ifft(kx.*v)).^2);
En = En(1);
Energy = abs(1-En/En0);
TimeSS8Time=toc;
ErrSS8TimeStepL2=max(errorL2(1:Nt));
TimestepSS8=dt;



==> anc/LinearParabolicEquation/SS8cTimeStep.m <==
% 8th order composition splitting 

function [ErrSS8cTimeStepL2,TimeSS8cTime,TimestepSS8c]=SS8cTimeStep(N,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);

% set up grid
Nx = N; % number of harmonics
dt = tmax/Nt; % number of time slices

% initial conditions
t=0; tdata(1)=t;
u = uinitial;
v=fft(u);

   gamma=[0.053475778387618596606 + 0.006169356340079532510*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.077952088945939937643 + 0.007280873939894204350*1i;...
          0.042812886419632082126 + 0.076059456458843523862*1i;...
          0.087295480759955219242 + 0.010035268644688733950*1i;...
          0.069981052846323122899 - 0.052623937841590541286*1i;...
          0.079648855663021043369 + 0.049780495455654338124*1i;...
          0.086533558604675710289 - 0.023112501636914874384*1i;...
          0.041276342845804256647 - 0.069948574390707814951*1i;...
          0.053475778387618596606 + 0.006169356340079532510*1i];

% solve pde and plot results
tic; % time looop
for n=1:Nt
   
    for m=1:15 
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
        v=fft(u);
        v=exp(Du*gamma(m)*dt*kx.*kx).*v;
        u=ifft(v);   
        u=exp(gamma(m)*0.5*dt*(3+sin(10*x)).*cos(12*x)).*u;
    end
    t=n*dt;    
end
TimeSS8cTime=toc;
ErrSS8cTimeStepL2=sqrt(sum(abs(ufinal-u).^2))*2*pi*Lx/Nx;
TimestepSS8c=dt;





==> anc/LinearParabolicEquation/TimeStepErrorDriverHD.m <==
% A program that compares different splitting methods when
% timestepping for the linear non constant coefficient example equation 
% u_t=(3+sin(10x))cos(12x)u+10.0*u_{xx}
% 
% The splitting coeffients are taken from:
% S. Blanes, F. Casas, P. Chartier, A. Murua
% " Optimized high-order splitting methods for some classes of parabolic
% equations"
% arXiv:1102.1622v2
% B.K. Muite 9/2012
clear all; format compact, format short,
set(0,'defaultaxesfontsize',20,'defaultaxeslinewidth',3.5,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)

Nx = 1024; % number of modes
kl=1; kh=30;  % upper and lower bounds for timestep given by dt=10^(-k/2)
tmax=1;

% initialise variables
Lx = 1;    % period  2*pi * L
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;         % wave vector
uinitial=0.5-0.2*exp(sin(8*x));             % initial condition
Du=10.00;                                   % diffusion coefficient
                                            % final reference solution
ufinal=Refsol(Nx,4*2^(kh/2),tmax,Du,Lx,x,kx,uinitial);

% loop to compute other approximate solutions to compare accuracy to final reference solution with 
for k=kl:kh
    Nt=ceil(2^((k-1)/2))
    display('Splitting 2');
    [ErrSS2TimeStepL2(k-kl+1),...
     TimeSS2Time(k-kl+1),TimestepSS2(k-kl+1)]=SS2TimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
       display('Splitting 8c');
     [ErrSS8cTimeStepL2(k-kl+1),...
      TimeSS8cTime(k-kl+1),TimestepSS8c(k-kl+1)]=SS8cTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
     display('Splitting 4b');
    [ErrSS4bTimeStepL2(k-kl+1),...
     TimeSS4bTime(k-kl+1),TimestepSS4b(k-kl+1)]=SS4bTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 6b');
    [ErrSS6bTimeStepL2(k-kl+1),...
     TimeSS6bTime(k-kl+1),TimestepSS6b(k-kl+1)]=SS6bTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 6c');
    [ErrSS6cTimeStepL2(k-kl+1),...
     TimeSS6cTime(k-kl+1),TimestepSS6c(k-kl+1)]=SS6cTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 16');
    [ErrSS16TimeStepL2(k-kl+1),...
     TimeSS16Time(k-kl+1),TimestepSS16(k-kl+1)]=SS16TimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
end

% reference convergence slopes
ref2=(ErrSS2TimeStepL2(end)/(TimestepSS6c(end))^2)*(TimestepSS6c.^2);
ref4=(ErrSS4bTimeStepL2(25)/(TimestepSS6c(25))^4)*(TimestepSS6c.^4);
ref6=(ErrSS6bTimeStepL2(21)/(TimestepSS6c(21))^6)*(TimestepSS6c.^6);
ref6c=(ErrSS6cTimeStepL2(21)/(TimestepSS6c(21))^6)*(TimestepSS6c.^6);
ref8=(ErrSS8cTimeStepL2(18)/(TimestepSS6c(18))^8)*(TimestepSS6c.^8);
ref16=(ErrSS8cTimeStepL2(18)/(TimestepSS6c(18))^16)*(TimestepSS6c.^16);
figure(6); clf;
loglog(TimestepSS2,ErrSS2TimeStepL2,'cs-',...
        TimestepSS4b,ErrSS4bTimeStepL2,'m*-',...
        TimestepSS6b,ErrSS6bTimeStepL2,'b+-',...
        TimestepSS6c,ErrSS6cTimeStepL2,'r*-.',...
          TimestepSS8c,ErrSS8cTimeStepL2,'ko-',...
          TimestepSS16,ErrSS16TimeStepL2,'gd-',...
           TimestepSS6c, ref2,'c:',...
           TimestepSS6c, ref4,'m:',...
           TimestepSS6c, ref6,'b:',...
           TimestepSS6c, ref6c,'r:',...
           TimestepSS6c, ref8,'k:',...
           TimestepSS6c, ref16,'g:','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time step'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(6,'HDErrorTimeStepw16.png');
maxconv2=max(diff(log(ErrSS2TimeStepL2))./diff(log(TimestepSS2)))
maxconv4b=max(diff(log(ErrSS4bTimeStepL2))./diff(log(TimestepSS4b)))
maxconv6b=max(diff(log(ErrSS6bTimeStepL2))./diff(log(TimestepSS6b)))
maxconv6c=max(diff(log(ErrSS6cTimeStepL2))./diff(log(TimestepSS6c)))
maxconv8c=max(diff(log(ErrSS8cTimeStepL2))./diff(log(TimestepSS8c)))
maxconv16=max(diff(log(ErrSS16TimeStepL2))./diff(log(TimestepSS16)))

figure(16); clf;
loglog(TimestepSS2,ErrSS2TimeStepL2,'cs',...
        TimestepSS4b,ErrSS4bTimeStepL2,'m*',...
        TimestepSS6b,ErrSS6bTimeStepL2,'b+',...
        TimestepSS6c,ErrSS6cTimeStepL2,'rd',...
        TimestepSS8c,ErrSS8cTimeStepL2,'ko',...
        TimestepSS6c, ref2,'c:',...
        TimestepSS6c, ref4,'m:',...
        TimestepSS6c, ref6,'b:',...
        TimestepSS6c, ref6c,'r:',...
        TimestepSS6c, ref8,'k:','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8');
xlabel('Time step'); ylabel('L^2 error at final time'); 
grid off; axis([1e-5 1e0 1e-12 1e0]); saveas(16,'HDErrorTimeStep.png');

figure(7); clf;
loglog(TimestepSS2,TimeSS2Time,'cs-',...
        TimestepSS4b,TimeSS4bTime,'m*-',...
        TimestepSS6b,TimeSS6bTime,'b+-',...
        TimestepSS6c,TimeSS6cTime,'r*-.',...
        TimestepSS8c,TimeSS8cTime,'ko-',...
        TimestepSS16,TimeSS16Time,'gd-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time step'); ylabel('Time for computation (s)');
grid off; axis tight; saveas(7,'HDTimeTimeStep.png');

figure(8); clf;
loglog(TimeSS2Time,ErrSS2TimeStepL2,'cs-',...
        TimeSS4bTime,ErrSS4bTimeStepL2,'m*-',...
        TimeSS6bTime,ErrSS6bTimeStepL2,'b+-',...
        TimeSS6cTime,ErrSS6cTimeStepL2,'r*-.',...
        TimeSS8cTime,ErrSS8cTimeStepL2,'ko-',...
        TimeSS16Time,ErrSS16TimeStepL2,'gd-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time for computation (s)'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(8,'HDTimeAccuracyw16.png');

figure(18); clf;
loglog(TimeSS2Time,ErrSS2TimeStepL2,'cs-',...
        TimeSS4bTime,ErrSS4bTimeStepL2,'m*-',...
        TimeSS6bTime,ErrSS6bTimeStepL2,'b+-',...
        TimeSS6cTime,ErrSS6cTimeStepL2,'r*-.',...
        TimeSS8cTime,ErrSS8cTimeStepL2,'ko-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8');
xlabel('Time for computation (s)'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(18,'HDTimeAccuracy.png');
save('HDlinearEquation2.mat')


==> anc/LinearParabolicEquation/TimeStepErrorDriverLD.m <==
% A program that compares different splitting methods when
% timestepping for the linear non constant coefficient example equation 
% u_t=(3+sin(10x))cos(12x)u+0.005*u_{xx}
% 
% The splitting coeffients are taken from:
% S. Blanes, F. Casas, P. Chartier, A. Murua
% " Optimized high-order splitting methods for some classes of parabolic
% equations"
% arXiv:1102.1622v2
% B.K. Muite 9/2012
clear all; format compact, format short,
set(0,'defaultaxesfontsize',20,'defaultaxeslinewidth',3.5,...
    'defaultlinelinewidth',3.5,'defaultpatchlinewidth',3.5)

Nx = 1024;      % number of modes
kl=1; kh=30;    % upper and lower bounds for timestep given by dt=10^(-k/2)
tmax=1;

% initialise variables
Lx = 1;    % period  2*pi * L
x = (2*pi/Nx)*(-Nx/2:Nx/2 -1)'*Lx;          % x coordinate
kx = i*[0:Nx/2-1 0 -Nx/2+1:-1]'/Lx;         % wave vector
uinitial=0.5-0.2*exp(sin(8*x));             % initial condition
Du=0.005;                                   % diffusion coefficient
                                            % final reference solution
ufinal=Refsol(Nx,4*2^(kh/2),tmax,Du,Lx,x,kx,uinitial);
% loop to compute other approximate solutions to compare accuracy to final reference solution with 

for k=kl:kh
    Nt=ceil(2^((k-1)/2))
    display('Splitting 2');
    [ErrSS2TimeStepL2(k-kl+1),...
     TimeSS2Time(k-kl+1),TimestepSS2(k-kl+1)]=SS2TimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
       display('Splitting 8c');
     [ErrSS8cTimeStepL2(k-kl+1),...
      TimeSS8cTime(k-kl+1),TimestepSS8c(k-kl+1)]=SS8cTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
     display('Splitting 4b');
    [ErrSS4bTimeStepL2(k-kl+1),...
     TimeSS4bTime(k-kl+1),TimestepSS4b(k-kl+1)]=SS4bTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 6b');
    [ErrSS6bTimeStepL2(k-kl+1),...
     TimeSS6bTime(k-kl+1),TimestepSS6b(k-kl+1)]=SS6bTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 6c');
    [ErrSS6cTimeStepL2(k-kl+1),...
     TimeSS6cTime(k-kl+1),TimestepSS6c(k-kl+1)]=SS6cTimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
    display('Splitting 16');
    [ErrSS16TimeStepL2(k-kl+1),...
     TimeSS16Time(k-kl+1),TimestepSS16(k-kl+1)]=SS16TimeStep(Nx,Nt,tmax,Du,Lx,x,kx,uinitial,ufinal);
end

% reference convergence slopes
ref2=(ErrSS2TimeStepL2(2)/(TimestepSS6c(2))^2)*(TimestepSS6c.^2);
ref4=(ErrSS4bTimeStepL2(2)/(TimestepSS6c(2))^4)*(TimestepSS6c.^4);
ref6=(ErrSS6bTimeStepL2(2)/(TimestepSS6c(2))^6)*(TimestepSS6c.^6);
ref6c=(ErrSS6cTimeStepL2(2)/(TimestepSS6c(2))^6)*(TimestepSS6c.^6);
ref8=(ErrSS8cTimeStepL2(2)/(TimestepSS6c(2))^8)*(TimestepSS6c.^8);
ref16=(ErrSS8cTimeStepL2(2)/(TimestepSS6c(2))^16)*(TimestepSS6c.^16);
figure(6); clf;
loglog(TimestepSS2,ErrSS2TimeStepL2,'cs-',...
        TimestepSS4b,ErrSS4bTimeStepL2,'m*-',...
        TimestepSS6b,ErrSS6bTimeStepL2,'b+-',...
        TimestepSS6c,ErrSS6cTimeStepL2,'r*-.',...
          TimestepSS8c,ErrSS8cTimeStepL2,'ko-',...
          TimestepSS16,ErrSS16TimeStepL2,'gd-',...
           TimestepSS6c, ref2,'c:',...
           TimestepSS6c, ref4,'m:',...
           TimestepSS6c, ref6,'b:',...
           TimestepSS6c, ref6c,'r:',...
           TimestepSS6c, ref8,'k:',...
           TimestepSS6c, ref16,'g:','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time step'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(6,'LDErrorTimeStepw16.png');
maxconv2=max(diff(log(ErrSS2TimeStepL2))./diff(log(TimestepSS2)))
maxconv4b=max(diff(log(ErrSS4bTimeStepL2))./diff(log(TimestepSS4b)))
maxconv6b=max(diff(log(ErrSS6bTimeStepL2))./diff(log(TimestepSS6b)))
maxconv6c=max(diff(log(ErrSS6cTimeStepL2))./diff(log(TimestepSS6c)))
maxconv8c=max(diff(log(ErrSS8cTimeStepL2))./diff(log(TimestepSS8c)))
maxconv16=max(diff(log(ErrSS16TimeStepL2))./diff(log(TimestepSS16)))

figure(16); clf;
loglog(TimestepSS2,ErrSS2TimeStepL2,'cs',...
        TimestepSS4b,ErrSS4bTimeStepL2,'m*',...
        TimestepSS6b,ErrSS6bTimeStepL2,'b+',...
        TimestepSS6c,ErrSS6cTimeStepL2,'rd',...
        TimestepSS8c,ErrSS8cTimeStepL2,'ko',...
        TimestepSS6c, ref2,'c:',...
        TimestepSS6c, ref4,'m:',...
        TimestepSS6c, ref6,'b:',...
        TimestepSS6c, ref6c,'r:',...
        TimestepSS6c, ref8,'k:','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6',...
    'Strang 6','Strang 8','Location','NorthWest');
xlabel('Time step'); ylabel('L^2 error at final time'); 
grid off; axis([1e-5 1e0 1e-10 1e0]); saveas(16,'LDErrorTimeStep.png');

figure(7); clf;
loglog(TimestepSS2,TimeSS2Time,'cs-',...
        TimestepSS4b,TimeSS4bTime,'m*-',...
        TimestepSS6b,TimeSS6bTime,'b+-',...
        TimestepSS6c,TimeSS6cTime,'r*-.',...
        TimestepSS8c,TimeSS8cTime,'ko-',...
        TimestepSS16,TimeSS16Time,'gd-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time step'); ylabel('Time for computation (s)');
grid off; axis tight; saveas(7,'LDTimeTimeStep.png');

figure(8); clf;
loglog(TimeSS2Time,ErrSS2TimeStepL2,'cs-',...
        TimeSS4bTime,ErrSS4bTimeStepL2,'m*-',...
        TimeSS6bTime,ErrSS6bTimeStepL2,'b+-',...
        TimeSS6cTime,ErrSS6cTimeStepL2,'r*-.',...
        TimeSS8cTime,ErrSS8cTimeStepL2,'ko-',...
        TimeSS16Time,ErrSS16TimeStepL2,'gd-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8','Strang 16');
xlabel('Time for computation (s)'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(8,'LDTimeAccuracyw16.png');

figure(18); clf;
loglog(TimeSS2Time,ErrSS2TimeStepL2,'cs-',...
        TimeSS4bTime,ErrSS4bTimeStepL2,'m*-',...
        TimeSS6bTime,ErrSS6bTimeStepL2,'b+-',...
        TimeSS6cTime,ErrSS6cTimeStepL2,'r*-.',...
        TimeSS8cTime,ErrSS8cTimeStepL2,'ko-','Markersize',13);
legend('Strang 2','Lie-Trotter 4','Lie-Trotter 6','Strang 6','Strang 8');
xlabel('Time for computation (s)'); ylabel('L^2 error at final time'); 
grid off; axis tight; saveas(18,'LDTimeAccuracy.png');
save('LDlinearEquation.mat')


==> anc/LinearParabolicEquation/readmeLinearParabolic <==
Code repository to reproduce results in Figure 1.

The driver codes:
TimeStepErrorDriverHD.m
TimeStepErrorDriverLD.m

reproduce the results in the high diffusion and low
diffusion portions of the figure. They have been 
tested in Matlab R2013a. The variables resulting from
these codes have been saved in 

HDlinearEquation.mat
LDlinearEquation.mat



